The $\gamma$-ray deposition histories of Calcium-rich supernovae

Calcium-rich supernovae (Ca-rich SNe) are faint, rapidly evolving transients whose progenitor system is yet to be determined. We derive the $\gamma$-ray deposition histories of five Ca-rich SNe from the literature in order to place constraints on possible progenitor systems. We find that the $ \gamma $-ray escape time, $ t_0 $, of the Ca-rich SNe sample is $\approx35$-$65 \,\rm{d}$, within the unoccupied region between Type Ia SNe and stripped envelope supernovae (SESNe). The $ t_0$-$M_\mathrm{Ni56} $ distribution of these SNe, where $M_\mathrm{Ni56}$ is the synthesised $^{56}$Ni mass in the explosion, creates a continuum between the Type Ia and SESNe $ t_0$-$M_\mathrm{Ni56} $ distribution, hinting at a possible connection between all the events. By comparing our results to models from the literature, we were able to determine that helium shell detonation models and core-collapse models of ultra-stripped stars are unlikely to explain Ca-rich SNe, since the gamma-ray escape time in these models is smaller than the observed values. Models that agree with the observed $ t_0$-$M_\mathrm{Ni56} $ distribution are explosions of low mass, $M\approx0.75$-$0.8\,M_\odot $, white dwarfs and core-collapse models of stripped stars with an ejecta mass of $M\approx1$-$3\,M_{\odot}$.

==> anc/Bolometric_Lightcurves.txt <==
SN 2005E
t_min: 23
t_max: 250
7.43	3.89e+41	6.68e+40
10.01	4.16e+41	6.51e+40
12.09	3.31e+41	6.56e+40
12.59	3.06e+41	3.83e+40
13.08	3.30e+41	5.17e+40
13.68	3.34e+41	5.19e+40
14.07	3.07e+41	3.75e+40
14.97	2.97e+41	3.33e+40
15.66	2.88e+41	3.34e+40
16.06	2.68e+41	3.05e+40
17.05	2.26e+41	2.58e+40
22.89	1.38e+41	1.68e+40
24.48	1.25e+41	2.65e+40
29.24	1.04e+41	1.20e+40
56.99	3.33e+40	4.06e+39
60.16	2.81e+40	6.26e+39
61.94	2.49e+40	2.76e+39
67.00	2.00e+40	6.57e+39

SN 2012hn
t_min: 40
t_max: 300
9.50	2.67e+41	2.75e+40
10.49	2.74e+41	3.36e+40
10.52	2.74e+41	4.22e+40
12.48	2.77e+41	4.19e+40
13.41	2.70e+41	3.75e+40
15.43	2.63e+41	3.55e+40
16.42	2.49e+41	3.57e+40
16.43	2.49e+41	3.57e+40
16.44	2.49e+41	3.84e+40
16.47	2.49e+41	2.99e+40
18.37	2.18e+41	3.41e+40
18.41	2.21e+41	2.69e+40
19.36	2.06e+41	2.67e+40
25.40	1.38e+41	1.75e+40
26.31	1.33e+41	1.35e+40
44.69	7.59e+40	7.24e+39
45.21	7.47e+40	6.45e+39
127.10	7.19e+39	8.37e+38
141.96	5.13e+39	5.50e+38
157.88	3.23e+39	1.15e+39
194.57	1.73e+39	4.67e+38
223.30	1.30e+39	1.67e+38
242.27	1.01e+39	2.29e+38
244.25	7.33e+38	1.70e+38

SN 2016hnk
t_min: 52
t_max: 300
15.35	1.22e+42	1.47e+41
17.32	1.20e+42	1.33e+41
17.81	1.19e+42	1.36e+41
19.29	1.17e+42	1.33e+41
19.38	1.15e+42	1.36e+41
19.48	1.13e+42	1.33e+41
19.58	1.12e+42	1.29e+41
19.67	1.12e+42	1.60e+41
19.78	1.12e+42	1.55e+41
21.45	1.05e+42	1.47e+41
21.84	1.03e+42	1.41e+41
22.59	1.00e+42	1.32e+41
23.22	9.81e+41	1.28e+41
23.32	9.71e+41	1.27e+41
23.42	9.43e+41	1.30e+41
23.52	9.22e+41	1.45e+41
24.60	8.49e+41	1.45e+41
25.29	8.06e+41	1.38e+41
25.68	7.80e+41	1.07e+41
25.98	7.75e+41	1.16e+41
26.17	7.65e+41	1.19e+41
26.96	7.28e+41	1.04e+41
27.55	7.09e+41	1.33e+41
28.63	6.76e+41	1.21e+41
29.35	6.59e+41	1.17e+41
31.19	6.27e+41	1.14e+41
31.39	6.14e+41	1.14e+41
31.59	6.01e+41	1.10e+41
32.08	5.88e+41	9.95e+40
32.87	5.69e+41	9.82e+40
34.14	5.50e+41	9.32e+40
34.44	5.41e+41	9.66e+40
34.54	5.40e+41	9.64e+40
35.13	5.34e+41	8.49e+40
35.52	5.19e+41	9.46e+40
36.01	5.22e+41	9.48e+40
36.11	5.22e+41	7.53e+40
37.10	4.86e+41	7.33e+40
37.39	4.81e+41	7.37e+40
37.41	4.81e+41	7.77e+40
38.67	4.59e+41	7.53e+40
39.36	4.50e+41	7.39e+40
41.33	4.32e+41	6.97e+40
42.02	4.27e+41	6.39e+40
44.87	4.05e+41	6.41e+40
45.17	4.03e+41	6.37e+40
45.85	3.99e+41	6.32e+40
46.25	3.81e+41	7.61e+40
47.00	3.75e+41	7.37e+40
50.77	3.37e+41	6.65e+40
50.87	3.36e+41	6.37e+40
52.05	3.22e+41	5.81e+40
53.53	3.11e+41	6.33e+40
57.76	2.82e+41	5.50e+40
60.71	2.59e+41	4.80e+40
60.81	2.58e+41	4.79e+40
64.94	2.31e+41	3.95e+40
68.68	2.12e+41	4.02e+40
68.78	2.11e+41	3.97e+40
68.88	2.11e+41	3.96e+40
69.86	2.03e+41	3.80e+40
70.65	1.97e+41	3.69e+40
70.75	1.96e+41	3.61e+40
70.85	1.96e+41	3.58e+40
76.46	1.69e+41	3.18e+40
79.21	1.58e+41	3.49e+40
80.59	1.52e+41	3.51e+40
84.52	1.37e+41	3.04e+40
84.62	1.37e+41	3.03e+40

SN 2019ehk
t_min: 50
t_max: 80
1.37	2.40e+41	2.07e+40
1.41	2.47e+41	2.24e+40
1.42	2.46e+41	2.82e+40
1.80	2.11e+41	2.29e+40
1.81	2.11e+41	2.50e+40
2.78	2.80e+41	3.28e+40
2.80	2.82e+41	3.30e+40
2.81	2.83e+41	2.74e+40
2.89	3.03e+41	3.22e+40
3.43	3.62e+41	3.46e+40
3.44	3.62e+41	4.01e+40
3.68	3.63e+41	3.99e+40
4.22	3.28e+41	3.55e+40
4.44	3.14e+41	3.38e+40
4.78	2.89e+41	3.04e+40
5.41	2.56e+41	2.80e+40
5.55	2.51e+41	2.51e+40
5.71	2.45e+41	2.53e+40
5.72	2.42e+41	2.75e+40
5.73	2.39e+41	2.70e+40
5.77	2.38e+41	2.69e+40
6.30	2.30e+41	2.46e+40
6.31	2.30e+41	2.16e+40
6.77	2.26e+41	2.05e+40
7.33	2.25e+41	2.04e+40
7.34	2.25e+41	2.04e+40
7.37	2.26e+41	2.06e+40
7.76	2.30e+41	2.08e+40
8.76	2.42e+41	2.15e+40
9.29	2.56e+41	2.31e+40
9.30	2.56e+41	2.30e+40
10.05	2.72e+41	2.47e+40
10.40	2.79e+41	2.54e+40
10.75	2.87e+41	2.61e+40
10.85	2.89e+41	2.62e+40
12.06	3.11e+41	2.80e+40
12.51	3.20e+41	2.87e+40
12.52	3.20e+41	2.88e+40
12.53	3.20e+41	2.88e+40
12.74	3.25e+41	2.83e+40
13.27	3.34e+41	2.88e+40
13.28	3.34e+41	2.91e+40
13.29	3.35e+41	2.91e+40
13.47	3.36e+41	2.93e+40
13.48	3.36e+41	2.95e+40
13.49	3.36e+41	2.95e+40
13.83	3.42e+41	3.00e+40
14.31	3.47e+41	3.08e+40
14.32	3.47e+41	3.07e+40
15.20	3.49e+41	3.10e+40
15.72	3.46e+41	3.24e+40
16.62	3.37e+41	3.15e+40
17.36	3.26e+41	3.05e+40
17.61	3.22e+41	3.02e+40
18.30	3.10e+41	2.91e+40
20.60	2.70e+41	2.58e+40
20.61	2.70e+41	2.66e+40
20.62	2.70e+41	2.87e+40
22.59	2.45e+41	2.58e+40
22.66	2.44e+41	2.57e+40
24.32	2.13e+41	2.12e+40
24.33	2.13e+41	1.99e+40
24.34	2.13e+41	2.16e+40
24.68	2.08e+41	2.10e+40
25.57	1.95e+41	1.97e+40
26.57	1.86e+41	1.87e+40
27.20	1.82e+41	2.16e+40
27.66	1.79e+41	2.12e+40
28.97	1.69e+41	2.00e+40
28.98	1.69e+41	1.88e+40
28.99	1.69e+41	1.88e+40
29.17	1.66e+41	1.86e+40
29.18	1.66e+41	1.86e+40
29.23	1.66e+41	1.85e+40
30.23	1.60e+41	1.79e+40
30.55	1.58e+41	1.48e+40
31.31	1.56e+41	1.46e+40
32.22	1.52e+41	1.43e+40
32.54	1.51e+41	1.42e+40
33.90	1.50e+41	1.50e+40
34.11	1.50e+41	1.50e+40
34.12	1.50e+41	1.50e+40
34.13	1.50e+41	1.50e+40
34.14	1.50e+41	1.51e+40
34.36	1.49e+41	1.50e+40
34.37	1.49e+41	1.50e+40
34.38	1.49e+41	1.50e+40
35.62	1.48e+41	1.49e+40
37.06	1.40e+41	1.41e+40
37.51	1.37e+41	1.40e+40
38.19	1.36e+41	1.39e+40
39.19	1.34e+41	1.37e+40
39.31	1.34e+41	1.37e+40
39.32	1.33e+41	1.36e+40
39.33	1.33e+41	1.36e+40
40.09	1.32e+41	1.34e+40
40.10	1.31e+41	1.34e+40
40.30	1.31e+41	1.34e+40
41.18	1.30e+41	1.32e+40
42.03	1.29e+41	1.31e+40
42.04	1.29e+41	1.31e+40
42.05	1.29e+41	1.30e+40
42.06	1.29e+41	1.30e+40
42.18	1.29e+41	1.31e+40
44.17	1.25e+41	1.27e+40
44.48	1.24e+41	1.27e+40
45.16	1.21e+41	1.16e+40
48.17	1.08e+41	1.03e+40
50.65	9.84e+40	9.40e+39
50.67	9.83e+40	9.41e+39
55.44	8.88e+40	9.17e+39
55.46	8.88e+40	9.17e+39
55.96	8.80e+40	9.07e+39
55.97	8.79e+40	9.07e+39
55.98	8.79e+40	9.11e+39
56.13	8.76e+40	9.09e+39
59.78	8.08e+40	8.44e+39
60.11	8.02e+40	8.38e+39
61.10	7.72e+40	8.07e+39
62.13	7.44e+40	8.86e+39
64.07	7.02e+40	7.35e+39
65.08	6.65e+40	7.44e+39
65.33	6.59e+40	7.38e+39
65.35	6.58e+40	6.42e+39
66.08	6.74e+40	7.57e+39
67.07	6.43e+40	7.23e+39
67.87	6.63e+40	7.48e+39
67.88	6.64e+40	6.10e+39
67.90	6.59e+40	7.42e+39
68.07	6.20e+40	7.03e+39
70.04	6.09e+40	7.82e+39
72.05	5.99e+40	7.71e+39
72.84	5.59e+40	7.18e+39
73.04	5.49e+40	7.04e+39
74.04	5.53e+40	7.91e+39
85.62	4.60e+40	6.94e+39
85.63	4.60e+40	4.90e+39
86.74	4.50e+40	4.59e+39
86.75	4.50e+40	4.21e+39
88.73	5.00e+40	4.68e+39
88.74	5.00e+40	4.70e+39
89.71	4.81e+40	4.48e+39
94.70	3.97e+40	3.71e+39
95.69	3.82e+40	3.61e+39

SN 2021gno
t_min: 25
t_max: 300
0.83	6.18e+41	1.15e+41
0.84	6.17e+41	1.14e+41
1.16	6.06e+41	1.04e+41
1.17	6.05e+41	1.02e+41
1.73	5.27e+41	8.07e+40
2.46	4.26e+41	6.22e+40
2.47	4.24e+41	6.28e+40
2.58	4.08e+41	6.84e+40
2.59	4.07e+41	6.93e+40
2.70	3.94e+41	6.64e+40
2.71	3.93e+41	6.82e+40
2.76	3.88e+41	7.19e+40
2.77	3.87e+41	6.35e+40
2.78	3.85e+41	6.32e+40
2.79	3.84e+41	6.57e+40
3.63	2.63e+41	5.35e+40
3.64	2.62e+41	5.33e+40
3.87	2.42e+41	4.91e+40
3.88	2.42e+41	4.97e+40
4.38	2.29e+41	4.40e+40
4.43	2.30e+41	4.34e+40
5.55	2.25e+41	4.19e+40
5.56	2.25e+41	4.20e+40
5.57	2.27e+41	4.24e+40
5.65	2.29e+41	4.28e+40
9.50	3.97e+41	7.07e+40
9.59	4.02e+41	6.97e+40
9.90	4.15e+41	5.57e+40
9.91	4.15e+41	6.09e+40
10.38	3.97e+41	5.48e+40
10.39	4.13e+41	6.38e+40
11.41	4.33e+41	6.45e+40
11.49	4.35e+41	6.95e+40
11.53	4.35e+41	6.87e+40
13.70	4.64e+41	7.04e+40
14.37	4.70e+41	6.24e+40
14.46	4.71e+41	7.20e+40
14.52	4.71e+41	6.97e+40
15.91	4.50e+41	6.82e+40
15.92	4.49e+41	4.23e+40
16.46	4.33e+41	4.13e+40
16.47	4.32e+41	4.13e+40
16.51	4.31e+41	4.12e+40
17.35	4.03e+41	2.66e+40
18.42	3.57e+41	3.34e+40
18.50	3.54e+41	3.32e+40
19.50	3.17e+41	3.10e+40
20.31	3.02e+41	2.13e+40
20.43	2.92e+41	3.22e+40
20.47	2.91e+41	3.97e+40
22.41	2.51e+41	4.71e+40
22.44	2.50e+41	4.70e+40
22.58	2.45e+41	4.61e+40
23.29	2.24e+41	3.70e+40
24.36	2.10e+41	2.63e+40
25.38	1.97e+41	2.50e+40
26.29	1.88e+41	2.41e+40
26.30	1.88e+41	1.70e+40
28.37	1.62e+41	2.35e+40
28.41	1.61e+41	2.50e+40
28.49	1.61e+41	2.53e+40
30.39	1.52e+41	2.85e+40
30.43	1.52e+41	2.99e+40
31.53	1.48e+41	2.93e+40
32.36	1.46e+41	2.88e+40
32.42	1.46e+41	2.95e+40
32.74	1.44e+41	2.97e+40
38.16	1.16e+41	1.42e+40
40.14	1.10e+41	1.33e+40
42.25	1.02e+41	1.22e+40
42.29	1.02e+41	1.22e+40
44.11	9.38e+40	1.11e+40
45.25	8.93e+40	1.03e+40
45.33	8.89e+40	1.02e+40
47.08	8.65e+40	7.91e+39
47.22	8.72e+40	9.61e+39
47.24	8.71e+40	9.85e+39
49.22	7.74e+40	8.48e+39
49.27	7.74e+40	8.49e+39
50.09	7.84e+40	7.17e+39
51.21	7.12e+40	7.88e+39
51.24	7.10e+40	8.29e+39
53.04	6.93e+40	6.54e+39
53.28	6.87e+40	6.48e+39
55.15	6.58e+40	5.97e+39
56.01	6.41e+40	6.30e+39
57.16	5.90e+40	7.91e+39
58.99	5.59e+40	5.41e+39
60.12	5.21e+40	8.82e+39
60.16	5.20e+40	1.02e+40
64.97	4.23e+40	8.01e+39
66.08	4.03e+40	7.62e+39
67.91	3.82e+40	7.21e+39
69.05	3.69e+40	5.91e+39
69.10	3.69e+40	6.20e+39
70.91	3.38e+40	5.50e+39
72.04	3.25e+40	5.44e+39
73.90	3.46e+40	3.77e+39
74.06	3.47e+40	5.63e+39
74.09	3.47e+40	5.79e+39
76.04	3.29e+40	5.44e+39
76.06	3.29e+40	5.17e+39
76.86	3.07e+40	4.60e+39
76.87	3.07e+40	3.29e+39
78.01	2.89e+40	4.81e+39
78.05	2.89e+40	4.77e+39
79.84	2.84e+40	3.27e+39
79.98	2.91e+40	4.87e+39
82.84	2.61e+40	2.79e+39
83.01	2.81e+40	9.77e+39
83.05	2.81e+40	9.75e+39
84.96	2.46e+40	8.73e+39
85.02	2.45e+40	8.72e+39
86.97	2.42e+40	9.01e+39



==> anc/Photometry.txt <==
SN 2005E
MJD		B	Berr	V	Verr	R	Rerr	I	Ierr	
385.00	18.28	0.05	17.76	0.05	17.40	0.05	17.07	0.05
387.60	18.30	0.06	17.63	0.04	17.28	0.03	16.87	0.06
389.70	...	...	17.66	0.27	...	...	...	...
390.20	19.05	0.15	17.80	0.03	17.34	0.02	16.81	0.04
390.70	18.79	0.10	17.81	0.07	17.37	0.06	16.80	0.09
391.30	...	...	...	...	17.20	0.07	...	...
391.70	19.00	0.07	17.87	0.02	17.39	0.02	16.92	0.06
392.60	19.01	0.05	18.06	0.03	17.37	0.01	16.85	0.02
393.30	...	...	...	...	17.36	0.03	...	...
393.70	19.26	0.10	18.03	0.03	17.50	0.03	16.96	0.02
394.70	...	...	18.37	0.04	17.63	0.02	17.00	0.02
400.60	...	...	19.06	0.06	18.16	0.04	17.53	0.03
402.20	...	...	19.12	0.43	18.39	0.06	17.56	0.06
407.00	20.55	0.05	19.41	0.05	18.46	0.05	17.72	0.05
435.00	...	...	...	...	19.60	0.10	18.72	0.03
438.20	...	...	...	...	19.90	0.16	18.67	0.30
440.00	22.05	0.05	21.00	0.05	20.01	0.05	18.81	0.05
445.10	...	...	...	...	20.22	0.39	18.93	0.16

SN 2012hn
MJD		U	Uerr	B	Berr	g	gerr	V	Verr	r	rerr	R	Rerr	i	ierr	I	Ierr	z	zerr	
56031.51	...	...	...	...	18.40	0.14	...	...	...	...	...	...	...	...	...	...	...	...
56031.56	21.56	0.20	19.80	0.04	...	...	17.98	0.05	...	...	17.31	0.03	...	...	16.79	0.02	...	...
56032.56	...	...	19.94	0.14	...	...	17.90	0.05	...	...	17.29	0.07	...	...	16.75	0.03	...	...
56032.59	...	...	...	...	...	...	...	...	17.67	0.20	...	...	...	...	...	...	...	...
56034.56	...	...	...	...	...	...	17.98	0.07	...	...	17.27	0.08	...	...	16.69	0.05	...	...
56035.50	...	...	...	...	...	...	18.07	0.04	...	...	17.29	0.05	...	...	16.74	0.05	...	...
56037.53	...	...	...	...	18.82	0.09	...	...	17.61	0.09	...	...	17.20	0.06	...	...	16.97	0.04
56038.52	...	...	...	...	18.88	0.07	...	...	...	...	...	...	...	...	...	...	...	...
56038.53	...	...	...	...	18.85	0.07	...	...	...	...	...	...	...	...	...	...	...	...
56038.55	...	...	20.44	0.27	...	...	18.28	0.07	...	...	17.39	0.09	...	...	16.74	0.05	...	...
56038.58	...	...	20.49	0.04	...	...	18.21	0.03	...	...	17.45	0.02	...	...	16.72	0.02	...	...
56040.49	...	...	20.62	0.24	...	...	18.40	0.08	...	...	17.57	0.10	...	...	16.89	0.05	...	...
56040.53	22.28	0.20	20.80	0.05	...	...	18.32	0.03	...	...	17.54	0.03	...	...	16.83	0.03	...	...
56041.48	...	...	...	...	19.28	0.16	...	...	17.76	0.17	...	...	...	...	...	...	...	...
56047.56	...	...	21.51	0.06	...	...	19.05	0.07	...	...	18.08	0.03	...	...	17.29	0.04	...	...
56048.48	...	...	21.53	0.08	19.91	0.11	19.02	0.05	18.43	0.07	18.16	0.04	17.85	0.03	17.32	0.04	17.48	0.04
56066.98	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.03	0.03	...	...
56067.50	...	...	22.21	0.03	...	...	19.95	0.03	...	...	...	...	...	...	...	...	...	...
56149.91	...	...	...	...	...	...	...	...	...	...	21.03	0.04	...	...	...	...	...	...
56164.87	...	...	...	...	...	...	22.68	0.16	...	...	21.35	0.02	...	...	20.43	0.02	...	...
56180.89	...	...	...	...	...	...	23.43	0.56	...	...	21.72	0.29	...	...	20.93	0.25	...	...
56217.81	...	...	...	...	...	...	23.76	0.27	...	...	22.51	0.26	...	...	21.72	0.17	...	...
56246.73	...	...	...	...	...	...	...	...	...	...	22.84	0.08	...	...	22.00	0.08	...	...
56265.82	...	...	...	...	...	...	...	...	...	...	23.02	0.20	...	...	...	...	...	...
56267.81	...	...	...	...	...	...	...	...	...	...	23.47	0.22	...	...	22.61	0.14	...	...

SN 2016hnk
MJD		u	uerr	B	Berr	g	gerr	V	Verr	r	rerr	i	ierr	z	zerr	J	Jerr	H	Herr	K	Kerr	
57689.90	...	...	...	...	...	...	17.65	0.03	...	...	...	...	...	...	...	...	...	...	...	...
57690.20	...	...	18.99	0.07	...	...	...	...	...	...	17.48	0.03	...	...	...	...	...	...	...	...
57690.80	...	...	19.01	0.09	...	...	17.67	0.05	17.30	0.03	17.42	0.04	...	...	...	...	...	...	...	...
57692.80	...	...	19.04	0.04	...	...	17.63	0.03	17.28	0.02	17.46	0.04	...	...	...	...	...	...	...	...
57693.30	21.16	0.13	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
57694.80	...	...	...	...	...	...	...	...	...	...	17.46	0.04	...	...	...	...	...	...	...	...
57694.90	...	...	19.18	0.04	...	...	...	...	17.24	0.04	...	...	...	...	...	...	...	...	...	...
57695.00	...	...	...	...	...	...	...	...	...	...	17.52	0.05	...	...	...	...	...	...	...	...
57695.10	...	...	19.29	0.02	...	...	17.78	0.02	...	...	...	...	...	...	...	...	...	...	...	...
57695.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.55	0.14	16.48	0.19	16.37	0.12
57695.30	...	...	...	...	18.58	0.01	...	...	17.26	0.04	17.50	0.04	...	...	...	...	...	...	...	...
57697.00	...	...	...	...	...	...	...	...	...	...	...	...	17.26	0.06	...	...	...	...	...	...
57697.40	...	...	19.55	0.06	...	...	17.90	0.03	17.34	0.02	...	...	...	...	...	...	...	...	...	...
57698.16	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.69	0.13	16.57	0.14	16.45	0.19
57698.80	...	...	...	...	...	...	...	...	...	...	17.55	0.05	...	...	...	...	...	...	...	...
57698.90	...	...	19.75	0.06	...	...	17.93	0.03	17.37	0.01	...	...	...	...	...	...	...	...	...	...
57699.00	...	...	19.83	0.06	19.26	0.03	...	...	...	...	17.60	0.06	...	...	...	...	...	...	...	...
57699.10	...	...	...	...	...	...	...	...	17.54	0.04	...	...	...	...	...	...	...	...	...	...
57700.20	...	...	...	...	...	...	...	...	...	...	17.75	0.12	...	...	...	...	...	...	...	...
57700.90	...	...	...	...	...	...	...	...	17.62	0.12	...	...	...	...	...	...	...	...	...	...
57701.30	...	...	19.99	0.07	...	...	18.21	0.04	17.65	0.05	17.89	0.04	...	...	...	...	...	...	...	...
57701.60	...	...	20.05	0.09	19.32	0.04	18.27	0.03	...	...	17.85	0.09	...	...	...	...	...	...	...	...
57701.80	...	...	...	...	...	...	...	...	...	...	...	...	17.71	0.19	...	...	...	...	...	...
57702.60	...	...	20.17	0.14	...	...	18.33	0.07	17.75	0.04	17.92	0.05	...	...	...	...	...	...	...	...
57703.20	...	...	...	...	...	...	...	...	17.80	0.14	...	...	...	...	...	...	...	...	...	...
57704.30	...	...	...	...	...	...	...	...	17.90	0.10	17.93	0.10	...	...	...	...	...	...	...	...
57705.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.06	0.11	17.00	0.14	16.91	0.12
57706.90	...	...	...	...	19.57	0.08	...	...	17.99	0.12	17.96	0.09	...	...	...	...	...	...	...	...
57707.10	...	...	...	...	...	...	18.60	0.21	...	...	...	...	...	...	...	...	...	...	...	...
57707.30	...	...	...	...	...	...	...	...	17.99	0.14	18.08	0.08	...	...	...	...	...	...	...	...
57707.80	...	...	20.40	0.05	19.62	0.08	18.65	0.06	...	...	18.11	0.08	...	...	...	...	...	...	...	...
57708.60	...	...	...	...	...	...	18.70	0.14	18.05	0.08	18.16	0.09	...	...	...	...	...	...	...	...
57709.90	...	...	...	...	...	...	...	...	18.10	0.06	...	...	...	...	...	...	...	...	...	...
57710.20	...	...	...	...	...	...	...	...	18.16	0.11	...	...	...	...	...	...	...	...	...	...
57710.30	...	...	...	...	...	...	...	...	...	...	...	...	17.74	0.07	...	...	...	...	...	...
57710.90	...	...	...	...	...	...	...	...	...	...	18.23	0.02	...	...	...	...	...	...	...	...
57711.30	...	...	20.46	0.25	...	...	...	...	...	...	18.32	0.10	...	...	...	...	...	...	...	...
57711.80	...	...	...	...	...	...	...	...	...	...	...	...	17.68	0.11	...	...	...	...	...	...
57711.90	...	...	20.47	0.08	19.75	0.04	18.69	0.05	18.14	0.02	18.28	0.07	...	...	...	...	...	...	...	...
57712.90	...	...	...	...	...	...	...	...	18.29	0.03	...	...	...	...	...	...	...	...	...	...
57713.20	...	...	20.52	0.11	...	...	18.84	0.07	18.27	0.06	18.39	0.06	...	...	...	...	...	...	...	...
57713.22	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.32	0.16	17.24	0.10	17.14	0.10
57714.50	...	...	20.53	0.09	...	...	18.94	0.08	18.36	0.04	...	...	...	...	...	...	...	...	...	...
57715.20	...	...	...	...	...	...	...	...	...	...	18.45	0.10	...	...	...	...	...	...	...	...
57717.20	...	...	20.58	0.07	...	...	19.07	0.07	18.42	0.03	...	...	...	...	...	...	...	...	...	...
57717.90	...	...	20.59	0.08	20.01	0.04	19.10	0.05	18.42	0.02	18.46	0.07	...	...	...	...	...	...	...	...
57720.80	...	...	...	...	...	...	...	...	...	...	...	...	17.87	0.21	...	...	...	...	...	...
57721.10	...	...	20.58	0.08	20.07	0.04	19.26	0.06	...	...	...	...	...	...	...	...	...	...	...	...
57721.80	...	...	20.62	0.09	20.07	0.04	19.26	0.07	18.49	0.03	18.48	0.09	...	...	...	...	...	...	...	...
57722.20	...	...	...	...	...	...	...	...	18.54	0.15	18.59	0.15	...	...	...	...	...	...	...	...
57722.96	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.66	0.14	17.50	0.15	17.36	0.17
57726.80	...	...	20.69	0.02	20.17	0.08	...	...	18.60	0.12	...	...	17.81	0.17	...	...	...	...	...	...
57726.90	...	...	...	...	...	...	19.34	0.09	...	...	18.72	0.12	...	...	...	...	...	...	...	...
57728.10	...	...	...	...	20.18	0.05	...	...	18.69	0.09	18.75	0.08	...	...	...	...	...	...	...	...
57729.60	...	...	...	...	20.19	0.12	...	...	18.71	0.11	...	...	...	...	...	...	...	...	...	...
57733.90	...	...	20.80	0.05	20.25	0.06	19.51	0.20	18.80	0.08	18.81	0.14	...	...	...	...	...	...	...	...
57736.90	...	...	20.81	0.26	...	...	19.52	0.11	18.87	0.10	18.93	0.10	...	...	...	...	...	...	...	...
57737.00	...	...	...	...	...	...	...	...	...	...	...	...	18.15	0.27	...	...	...	...	...	...
57741.20	...	...	20.83	0.07	20.25	0.05	...	...	18.92	0.06	19.11	0.10	18.65	0.16	...	...	...	...	...	...
57745.00	...	...	20.89	0.09	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
57745.10	...	...	...	...	...	...	19.56	0.09	...	...	...	...	...	...	...	...	...	...	...	...
57745.20	...	...	...	...	20.28	0.06	...	...	19.03	0.11	19.18	0.13	...	...	...	...	...	...	...	...
57746.20	...	...	20.93	0.09	...	...	19.57	0.08	...	...	...	...	...	...	...	...	...	...	...	...
57747.00	...	...	20.94	0.09	...	...	19.63	0.08	...	...	...	...	...	...	...	...	...	...	...	...
57747.10	...	...	...	...	...	...	...	...	19.11	0.08	...	...	...	...	...	...	...	...	...	...
57747.20	...	...	...	...	20.32	0.04	...	...	...	...	19.27	0.13	...	...	...	...	...	...	...	...
57752.90	...	...	21.01	0.11	20.40	0.05	19.75	0.10	19.29	0.04	19.40	0.17	...	...	...	...	...	...	...	...
57755.70	...	...	20.95	0.10	...	...	19.80	0.09	...	...	...	...	...	...	...	...	...	...	...	...
57757.10	...	...	20.99	0.16	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
57761.10	...	...	...	...	...	...	...	...	19.50	0.20	19.66	0.15	...	...	...	...	...	...	...	...
57761.20	...	...	...	...	20.47	0.08	...	...	...	...	...	...	...	...	...	...	...	...	...	...
57761.50	...	...	...	...	...	...	19.94	0.16	...	...	...	...	...	...	...	...	...	...	...	...
57762.90	...	...	...	...	...	...	...	...	19.54	0.16	19.71	0.12	...	...	...	...	...	...	...	...
57762.93	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.00	0.18	19.19	0.16	18.60	0.16

SN 2019ehk
MJD		W2	W2err	M2	M2err	W1	W1err	u	uerr	U	Uerr	B	Berr	g	gerr	V	Verr	r	rerr	i	ierr	I	Ierr	z	zerr	J	Jerr	H	Herr	K	Kerr	
58603.17	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.59	0.01	...	...	...	...	...	...	...	...	...	...	...	...
58603.18	...	...	...	...	...	...	19.15	0.02	...	...	17.63	0.01	17.20	0.01	16.91	0.01	...	...	16.48	0.01	...	...	...	...	...	...	...	...	...	...
58603.22	...	...	...	...	...	...	18.69	0.06	...	...	...	...	17.21	0.01	...	...	16.60	0.01	16.45	0.01	...	...	...	...	...	...	...	...	...	...
58603.23	...	...	...	...	...	...	...	...	...	...	17.63	0.01	...	...	16.91	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58603.61	...	...	...	...	...	...	19.30	0.01	...	...	17.52	0.02	...	...	17.04	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58603.62	...	...	...	...	...	...	...	...	...	...	...	...	17.33	0.02	...	...	...	...	16.69	0.05	...	...	...	...	...	...	...	...	...	...
58604.59	...	...	...	...	...	...	19.21	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58604.61	18.91	0.22	19.24	0.24	17.80	0.15	...	...	17.05	0.12	17.10	0.10	...	...	16.26	0.11	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58604.62	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.47	0.01	...	...	...	...	...	...	...	...	...	...
58604.70	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.20	0.03	...	...	...	...	...	...	...	...
58605.25	...	...	...	...	...	...	18.30	0.02	...	...	16.81	0.02	16.39	0.02	16.14	0.02	15.76	0.01	...	...	...	...	15.53	0.02	...	...	...	...	...	...
58605.26	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.69	0.01	...	...	...	...	...	...	...	...	...	...
58605.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.04	0.03	...	...	...	...	...	...	...	...
58606.04	...	...	...	...	18.15	0.17	...	...	17.32	0.13	17.31	0.11	...	...	16.11	0.13	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58606.26	...	...	...	...	...	...	...	...	...	...	...	...	16.71	0.02	...	...	15.99	0.01	15.69	0.01	...	...	15.66	0.02	...	...	...	...	...	...
58606.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.26	0.02	...	...	14.80	0.02	14.59	0.02	14.38	0.03
58607.24	...	...	...	...	...	...	...	...	...	...	...	...	17.17	0.02	...	...	16.30	0.03	16.01	0.01	...	...	15.97	0.02	...	...	...	...	...	...
58607.38	...	...	...	...	...	...	19.45	0.06	...	...	17.57	0.03	...	...	16.64	0.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58607.54	...	...	...	...	...	...	19.66	0.22	...	...	17.58	0.06	...	...	16.74	0.04	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58607.55	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.00	0.03	...	...	...	...	...	...	...	...	...	...
58607.56	...	...	19.75	0.33	...	...	...	...	18.57	0.27	18.07	0.17	...	...	16.80	0.14	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58607.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.54	0.04	...	...	...	...	...	...	...	...
58608.13	...	...	...	...	...	...	20.00	0.06	...	...	...	...	17.44	0.01	...	...	16.45	0.01	16.05	0.01	...	...	...	...	...	...	...	...	...	...
58608.14	...	...	...	...	...	...	...	...	...	...	18.06	0.01	...	...	16.89	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58608.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.58	0.02	...	...	...	...	...	...	...	...
58609.17	...	...	...	...	...	...	...	...	...	...	18.21	0.02	...	...	16.96	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58609.18	...	...	...	...	...	...	...	...	...	...	...	...	17.54	0.01	...	...	16.48	0.01	16.17	0.01	...	...	...	...	...	...	...	...	...	...
58609.21	...	...	...	...	...	...	...	...	...	...	...	...	17.52	0.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58609.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.46	0.02	...	...	...	...	...	...	...	...
58610.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.35	0.02	...	...	14.89	0.02	14.67	0.02	14.42	0.03
58611.14	...	...	...	...	...	...	...	...	...	...	18.06	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58611.15	...	...	...	...	...	...	...	...	...	...	...	...	17.36	0.01	...	...	...	...	15.76	0.01	...	...	...	...	...	...	...	...	...	...
58611.90	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.77	0.04	...	...	...	...	...	...
58612.25	...	...	...	...	...	...	...	...	...	...	...	...	17.33	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58612.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.13	0.02	...	...	14.71	0.03	14.41	0.02	14.23	0.05
58612.70	...	...	...	...	18.96	0.27	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58613.92	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.71	0.02	...	...	...	...	...	...
58614.37	...	...	...	...	...	...	20.41	0.10	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58614.38	...	...	...	...	...	...	...	...	...	...	17.95	0.02	...	...	16.53	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58614.39	...	...	...	...	...	...	...	...	...	...	...	...	17.34	0.01	...	...	...	...	15.66	0.02	...	...	...	...	...	...	...	...	...	...
58614.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	14.99	0.02	...	...	14.53	0.02	14.26	0.02	14.14	0.03
58615.14	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.01	0.01	15.55	0.01	...	...	...	...	...	...	...	...	...	...
58615.15	...	...	...	...	...	...	...	...	...	...	...	...	17.27	0.01	16.56	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58615.16	...	...	...	...	...	...	...	...	...	...	17.99	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58615.34	...	...	...	...	...	...	...	...	...	...	17.98	0.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58615.35	...	...	...	...	...	...	...	...	...	...	...	...	17.38	0.01	16.52	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58615.36	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.60	0.02	...	...	...	...	...	...	...	...	...	...
58615.70	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	14.93	0.02	...	...	14.46	0.02	14.20	0.02	14.08	0.03
58616.18	...	...	...	...	...	...	20.71	0.20	...	...	...	...	17.27	0.01	...	...	15.94	0.01	15.47	0.01	...	...	...	...	...	...	...	...	...	...
58616.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.53	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58617.08	...	...	...	...	...	...	...	...	...	...	...	...	17.36	0.01	16.58	0.01	15.94	0.01	15.41	0.01	...	...	...	...	...	...	...	...	...	...
58617.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	14.41	0.02	14.11	0.02	14.03	0.02
58618.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	14.40	0.02	14.11	0.02	...	...
58619.25	...	...	...	...	...	...	...	...	...	...	...	...	17.76	0.15	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58619.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	14.99	0.03	...	...	...	...	...	...	...	...
58620.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.59	0.02	...	...	...	...	...	...	...	...	...	...
58622.50	...	...	...	...	...	...	...	...	...	...	18.82	0.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58622.51	...	...	...	...	...	...	...	...	...	...	...	...	18.35	0.02	17.18	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58622.52	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.84	0.02	...	...	...	...	...	...	...	...	...	...
58624.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.28	0.02	...	...	14.76	0.02	14.34	0.02	14.21	0.02
58624.57	...	...	...	...	...	...	...	...	...	...	19.03	0.35	...	...	17.17	0.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58626.24	...	...	...	...	...	...	...	...	...	...	19.53	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58626.25	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.49	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58626.26	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.10	0.01	...	...	...	...	...	...	...	...	...	...
58626.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.40	0.02	...	...	...	...	...	...	...	...
58627.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.08	0.02	14.62	0.02	14.46	0.03
58628.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.49	0.02	...	...	...	...	...	...	...	...
58629.14	...	...	19.83	0.34	...	...	...	...	...	...	...	...	...	...	17.72	0.25	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58629.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.52	0.05	...	...	...	...	...	...	...	...
58630.91	...	...	...	...	...	...	...	...	...	...	19.88	0.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58630.92	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.87	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58630.93	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.35	0.01	...	...	...	...	...	...	...	...	...	...
58631.12	...	...	...	...	...	...	...	...	...	...	...	...	18.88	0.10	...	...	17.07	0.01	16.42	0.01	...	...	...	...	...	...	...	...	...	...
58631.13	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58631.18	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.07	0.03	...	...	...	...	...	...
58632.18	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.13	0.04	...	...	...	...	...	...
58632.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.64	0.02	...	...	...	...	...	...	...	...
58633.27	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.07	0.03	...	...	...	...	...	...
58634.18	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.10	0.03	...	...	...	...	...	...
58634.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.68	0.02	...	...	...	...	...	...	...	...
58635.87	...	...	...	...	...	...	...	...	...	...	20.02	0.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58636.08	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.26	0.01	...	...	...	...	...	...	...	...	...	...	...	...
58636.09	...	...	...	...	...	...	...	...	...	...	20.10	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58636.10	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.19	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58636.11	...	...	...	...	...	...	...	...	...	...	...	...	19.01	0.02	...	...	17.26	0.01	16.56	0.01	...	...	...	...	...	...	...	...	...	...
58636.33	...	...	...	...	...	...	...	...	...	...	20.19	0.07	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58636.34	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.10	0.06	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58636.35	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.61	0.01	...	...	...	...	...	...	...	...	...	...
58637.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.68	0.03	...	...	...	...	...	...	...	...
58639.05	...	...	...	...	...	...	...	...	...	...	...	...	19.28	0.02	...	...	17.41	0.01	16.67	0.01	...	...	...	...	...	...	...	...	...	...
58639.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.76	0.03	...	...	...	...	...	...	...	...
58640.18	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58641.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58641.31	...	...	...	...	...	...	...	...	...	...	20.27	0.06	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58641.32	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.32	0.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58641.33	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58642.09	...	...	...	...	...	...	...	...	...	...	20.45	0.09	...	...	18.45	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58642.10	...	...	...	...	...	...	...	...	...	...	...	...	19.44	0.11	...	...	17.54	0.01	16.77	0.01	...	...	...	...	...	...	...	...	...	...
58642.30	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.31	0.04	...	...	...	...	...	...
58643.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.29	0.03	...	...	...	...	...	...
58644.04	...	...	...	...	...	...	...	...	...	...	20.41	0.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58644.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.48	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58644.06	...	...	...	...	...	...	...	...	...	...	...	...	19.38	0.03	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58644.07	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.57	0.01	16.79	0.01	...	...	...	...	...	...	...	...	...	...
58644.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.27	0.04	...	...	...	...	...	...
58646.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.36	0.06	...	...	...	...	...	...
58646.50	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	15.84	0.03	...	...	...	...	...	...	...	...
58647.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.25	0.03	...	...	...	...	...	...
58650.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.31	0.04	...	...	...	...	...	...
58652.70	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.91	0.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58652.72	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.14	0.02	...	...	...	...	...	...	...	...	...	...
58657.52	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.06	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58657.54	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58658.04	...	...	...	...	...	...	...	...	...	...	...	...	19.82	0.02	...	...	18.17	0.01	...	...	...	...	...	...	...	...	...	...	...	...
58658.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.01	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58658.06	...	...	...	...	...	...	...	...	...	...	20.99	0.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58658.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.47	0.03	...	...	...	...	...	...
58661.88	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.29	0.04	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58662.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.34	0.03	...	...	16.62	0.04	...	...	...	...	...	...
58663.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.38	0.03	...	...	16.65	0.03	...	...	...	...	...	...
58664.24	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.42	0.05	...	...	16.61	0.10	...	...	...	...	...	...
58666.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.48	0.03	...	...	16.74	0.04	...	...	...	...	...	...
58667.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.54	0.04	...	...	16.77	0.05	...	...	...	...	...	...
58667.46	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.50	0.04	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58667.48	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.55	0.02	...	...	...	...	...	...	...	...	...	...
58668.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.52	0.04	...	...	16.79	0.05	...	...	...	...	...	...
58669.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.57	0.04	...	...	...	...	...	...	...	...	...	...
58670.01	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.84	0.01	...	...	...	...	...	...	...	...	...	...	...	...
58670.02	...	...	...	...	...	...	...	...	...	...	...	...	20.35	0.03	...	...	...	...	17.53	0.01	...	...	...	...	...	...	...	...	...	...
58670.04	...	...	...	...	...	...	...	...	...	...	21.40	0.07	...	...	19.63	0.02	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58670.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.61	0.04	...	...	16.84	0.05	...	...	...	...	...	...
58672.19	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	16.91	0.08	...	...	...	...	...	...
58674.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.64	0.06	...	...	16.92	0.08	...	...	...	...	...	...
58675.00	...	...	...	...	...	...	24.00	0.20	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58675.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.74	0.06	...	...	...	...	...	...	...	...	...	...
58676.21	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.73	0.08	...	...	...	...	...	...	...	...	...	...
58687.85	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.18	0.16	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58687.86	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.92	0.02	...	...	...	...	...	...	...	...	...	...
58688.97	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.49	0.02	...	...	...	...	...	...	...	...	...	...	...	...
58688.98	...	...	...	...	...	...	...	...	...	...	...	...	20.78	0.05	...	...	...	...	17.94	0.01	...	...	...	...	...	...	...	...	...	...
58690.97	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.48	0.02	...	...	...	...	...	...	...	...	...	...	...	...
58690.98	...	...	...	...	...	...	...	...	...	...	...	...	20.78	0.04	...	...	...	...	17.82	0.01	...	...	...	...	...	...	...	...	...	...
58691.96	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.38	0.04	...	...	...	...	...	...	...	...	...	...	...	...	...	...
58696.97	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.80	0.04	...	...	...	...	...	...	...	...	...	...	...	...
58697.97	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.11	0.01	...	...	...	...	...	...	...	...	...	...
58697.98	...	...	...	...	...	...	...	...	...	...	...	...	21.02	0.07	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...

SN 2021gno
MJD		w2	w2err	m2	m2err	w1	w1err	u	uerr	Bsw	Bswerr	g	gerr	Vsw	Vswerr	V	Verr	r	rerr	i	ierr	z	zerr	
0.54	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.20	0.03	...	...	...	...
0.59	...	...	...	...	...	...	...	...	...	...	17.74	0.02	...	...	...	...	...	...	...	...	...	...
0.84	16.90	0.04	...	...	17.06	0.05	17.01	0.06	17.42	0.14	...	...	...	...	...	...	...	...	...	...	...	...
0.85	...	...	16.96	0.04	...	...	...	...	...	...	...	...	17.33	0.22	...	...	...	...	...	...	...	...
1.17	...	...	...	...	17.13	0.05	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
1.18	17.17	0.04	17.13	0.04	...	...	17.05	0.06	17.29	0.12	...	...	17.50	0.25	...	...	...	...	...	...	...	...
1.74	17.72	0.04	17.62	0.04	17.53	0.05	17.24	0.07	17.34	0.13	...	...	17.48	0.25	...	...	...	...	...	...	...	...
2.48	...	...	...	...	...	...	...	...	...	...	17.59	0.01	...	...	...	...	...	...	...	...	...	...
2.49	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.93	0.01	...	...
2.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.59	0.14	...	...	...	...	...	...
2.61	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.92	0.13	...	...
2.72	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.60	0.17	...	...	...	...	...	...
2.73	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.91	0.12	...	...
2.78	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.56	0.23	...	...	...	...	...	...
2.79	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.91	0.24	...	...
2.80	...	...	...	...	18.43	0.08	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
2.81	18.94	0.06	18.72	0.06	...	...	17.71	0.09	17.73	0.18	...	...	17.26	0.21	...	...	...	...	...	...	...	...
3.65	...	...	...	...	...	...	...	...	...	...	18.13	0.03	...	...	...	...	...	...	...	...	...	...
3.66	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.94	0.03	...	...	...	...
3.89	...	...	...	...	19.72	0.20	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
3.90	20.09	0.11	20.43	0.17	...	...	18.55	0.18	18.21	0.28	...	...	...	...	...	...	...	...	...	...	...	...
4.41	...	...	...	...	...	...	...	...	...	...	18.27	0.02	...	...	...	...	...	...	18.13	0.01	18.23	0.05
4.46	...	...	...	...	...	...	...	...	...	...	18.26	0.01	...	...	...	...	...	...	...	...	...	...
5.58	20.80	0.20	...	...	...	...	18.86	0.23	18.37	0.33	...	...	...	...	...	...	...	...	...	...	...	...
5.59	...	...	21.20	0.30	...	...	...	...	...	...	...	...	17.76	0.34	...	...	...	...	...	...	...	...
5.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.88	0.06	...	...	...	...
5.69	...	...	...	...	...	...	...	...	...	...	18.26	0.06	...	...	...	...	...	...	...	...	...	...
9.56	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.33	0.03	...	...	...	...
9.65	...	...	...	...	...	...	...	...	...	...	17.64	0.04	...	...	...	...	...	...	...	...	...	...
9.96	...	...	...	...	20.23	0.31	18.34	0.16	17.61	0.17	...	...	...	...	...	...	...	...	...	...	...	...
9.97	20.95	0.22	...	...	...	...	...	...	...	...	...	...	17.74	0.34	...	...	...	...	...	...	...	...
10.44	20.99	0.23	...	...	20.36	0.35	18.50	0.18	17.90	0.22	...	...	...	...	...	...	...	...	...	...	...	...
10.45	...	...	...	...	...	...	...	...	...	...	...	...	16.91	0.17	...	...	...	...	...	...	...	...
11.48	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.29	0.01	...	...
11.56	...	...	...	...	...	...	...	...	...	...	17.57	0.03	...	...	...	...	...	...	...	...	...	...
11.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.16	0.02	...	...	...	...
13.78	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.14	0.11	...	...
14.46	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.16	0.01	17.12	0.02
14.55	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.05	0.01	...	...	...	...
14.61	...	...	...	...	...	...	...	...	...	...	17.55	0.01	...	...	...	...	...	...	...	...	...	...
16.01	...	...	...	...	...	...	18.93	0.25	17.97	0.23	...	...	...	...	...	...	...	...	...	...	...	...
16.02	21.12	0.25	...	...	...	...	...	...	...	...	...	...	17.23	0.22	...	...	...	...	...	...	...	...
16.56	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.16	0.12	...	...
16.57	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.08	0.01	...	...	...	...
16.61	...	...	...	...	...	...	...	...	...	...	17.80	0.02	...	...	...	...	...	...	...	...	...	...
17.46	...	...	...	...	...	...	...	...	...	...	17.88	0.01	...	...	...	...	...	...	17.21	0.01	...	...
18.53	...	...	...	...	...	...	...	...	...	...	18.10	0.02	...	...	...	...	...	...	...	...	...	...
18.61	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.22	0.01	...	...	...	...
19.62	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.38	0.10	...	...
20.44	...	...	...	...	...	...	...	...	...	...	18.41	0.01	...	...	...	...	...	...	17.38	0.01	...	...
20.56	...	...	...	...	...	...	...	...	...	...	18.48	0.03	...	...	...	...	...	...	...	...	...	...
20.60	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.39	0.02	...	...	...	...
22.55	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.53	0.22	...	...	...	...
22.58	...	...	...	...	...	...	...	...	...	...	18.64	0.10	...	...	...	...	...	...	...	...	...	...
22.72	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.71	0.12	...	...
23.43	...	...	...	...	...	...	...	...	...	...	18.81	0.02	...	...	...	...	...	...	...	...	...	...
24.51	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.83	0.02	...	...	...	...
25.54	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.82	0.14	...	...
26.45	...	...	...	...	...	...	...	...	...	...	19.13	0.04	...	...	...	...	...	...	...	...	...	...
26.46	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	17.87	0.01	...	...
28.55	...	...	...	...	...	...	...	...	...	...	19.43	0.05	...	...	...	...	...	...	...	...	...	...
28.59	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.08	0.02	...	...	...	...
28.67	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.00	0.17	...	...
30.58	...	...	...	...	...	...	...	...	...	...	19.47	0.08	...	...	...	...	...	...	...	...	...	...
30.62	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.23	0.03	...	...	...	...
31.73	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.09	0.25	...	...
32.56	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.32	0.03	...	...	...	...
32.62	...	...	...	...	...	...	...	...	...	...	19.48	0.11	...	...	...	...	...	...	...	...	...	...
32.94	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...
38.40	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.37	0.01	17.90	0.02
40.39	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.43	0.01	17.95	0.02
42.51	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.72	0.05	...	...	...	...
42.55	...	...	...	...	...	...	...	...	...	...	19.91	0.12	...	...	...	...	...	...	...	...	...	...
44.38	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.54	0.01	...	...
45.53	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	18.90	0.04	...	...	...	...
45.61	...	...	...	...	...	...	...	...	...	...	20.10	0.11	...	...	...	...	...	...	...	...	...	...
47.37	...	...	...	...	...	...	...	...	...	...	20.02	0.02	...	...	...	...	...	...	...	...	...	...
47.51	...	...	...	...	...	...	...	...	...	...	19.98	0.08	...	...	...	...	...	...	...	...	...	...
47.53	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.08	0.05	...	...	...	...
49.53	...	...	...	...	...	...	...	...	...	...	20.18	0.09	...	...	...	...	...	...	...	...	...	...
49.58	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.15	0.05	...	...	...	...
50.40	...	...	...	...	...	...	...	...	...	...	20.08	0.02	...	...	...	...	...	...	18.67	0.01	...	...
51.53	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.18	0.04	...	...	...	...
51.56	...	...	...	...	...	...	...	...	...	...	20.32	0.11	...	...	...	...	...	...	...	...	...	...
53.37	...	...	...	...	...	...	...	...	...	...	20.22	0.02	...	...	...	...	...	...	...	...	...	...
53.61	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.34	0.07	...	...	...	...
55.49	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.33	0.05	...	...	...	...
56.36	...	...	...	...	...	...	...	...	...	...	20.28	0.02	...	...	...	...	...	...	18.82	0.01	...	...
57.51	...	...	...	...	...	...	...	...	...	...	20.46	0.16	...	...	...	...	...	...	...	...	...	...
59.36	...	...	...	...	...	...	...	...	...	...	20.48	0.02	...	...	...	...	...	...	...	...	...	...
60.49	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.52	0.09	...	...	...	...
60.53	...	...	...	...	...	...	...	...	...	...	20.62	0.31	...	...	...	...	...	...	...	...	...	...
65.37	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.00	0.01	...	...
66.49	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.88	0.23	...	...	...	...
68.33	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.09	0.01	...	...
69.48	...	...	...	...	...	...	...	...	...	...	20.95	0.19	...	...	...	...	...	...	...	...	...	...
69.53	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.87	0.13	...	...	...	...
71.35	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.17	0.01	...	...
72.49	...	...	...	...	...	...	...	...	...	...	21.22	0.30	...	...	...	...	...	...	...	...	...	...
74.36	...	...	...	...	...	...	...	...	...	...	20.90	0.02	...	...	...	...	...	...	...	...	...	...
74.52	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.09	0.11	...	...	...	...
74.55	...	...	...	...	...	...	...	...	...	...	20.88	0.23	...	...	...	...	...	...	...	...	...	...
76.51	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.34	0.14	...	...	...	...
76.53	...	...	...	...	...	...	...	...	...	...	20.91	0.20	...	...	...	...	...	...	...	...	...	...
77.34	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	19.18	0.03	...	...
77.35	...	...	...	...	...	...	...	...	...	...	21.14	0.02	...	...	...	...	...	...	...	...	...	...
78.49	...	...	...	...	...	...	...	...	...	...	21.28	0.29	...	...	...	...	...	...	...	...	...	...
78.53	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.26	0.13	...	...	...	...
80.34	...	...	...	...	...	...	...	...	...	...	21.16	0.02	...	...	...	...	...	...	...	...	...	...
80.48	...	...	...	...	...	...	...	...	...	...	21.07	0.22	...	...	...	...	...	...	...	...	...	...
83.35	...	...	...	...	...	...	...	...	...	...	21.21	0.02	...	...	...	...	...	...	19.39	0.01	...	...
83.52	...	...	...	...	...	...	...	...	...	...	20.96	0.31	...	...	...	...	...	...	...	...	...	...
83.56	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.31	0.18	...	...	...	...
85.49	...	...	...	...	...	...	...	...	...	...	21.18	0.31	...	...	...	...	...	...	...	...	...	...
85.55	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.59	0.21	...	...	...	...
87.51	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	20.50	0.35	...	...	...	...
278.64	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	22.91	0.36	...	...
286.64	...	...	...	...	...	...	...	...	...	...	25.03	0.02	...	...	...	...	...	...	...	...	...	...
289.64	...	...	...	...	...	...	...	...	...	...	23.46	0.02	...	...	...	...	...	...	22.78	0.20	...	...
295.65	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	...	22.80	0.34	...	...
299.64	...	...	...	...	...	...	...	...	...	...	25.79	0.02	...	...	...	...	...	...	...	...	...	...
302.65	...	...	...	...	...	...	...	...	...	...	24.26	0.02	...	...	...	...	...	...	...	...	...	...



==> anc/Processed_Photometry.txt <==
SN 2005E
Ebv_MW  Ebv_host  Rv_host  dist  disterr  texp
0.03     0.00     2       32.78    0.06   377.5  
MJD		B	Berr	V	Verr	R	Rerr	I	Ierr	
385.00	18.14	0.05	17.66	0.05	17.32	0.05	17.02	0.05
387.58	18.16	0.06	17.53	0.04	17.20	0.03	16.81	0.06
389.66	18.77	0.15	17.55	0.27	17.25	0.03	16.76	0.06
390.15	18.91	0.15	17.69	0.03	17.26	0.02	16.75	0.04
390.65	18.65	0.10	17.70	0.07	17.29	0.06	16.74	0.09
391.24	18.77	0.10	17.74	0.07	17.12	0.07	16.81	0.09
391.64	18.86	0.07	17.77	0.02	17.31	0.02	16.86	0.06
392.53	18.87	0.05	17.96	0.03	17.29	0.01	16.79	0.02
393.23	19.03	0.10	17.94	0.03	17.28	0.03	16.87	0.02
393.62	19.12	0.10	17.92	0.03	17.42	0.03	16.91	0.02
394.61	19.22	0.10	18.26	0.04	17.55	0.02	16.94	0.02
400.46	19.79	0.10	18.96	0.06	18.08	0.04	17.47	0.03
402.05	19.95	0.10	19.01	0.43	18.31	0.06	17.50	0.06
406.80	20.41	0.05	19.31	0.05	18.38	0.05	17.66	0.05
434.55	21.68	0.05	20.65	0.05	19.52	0.10	18.66	0.03
437.73	21.83	0.05	20.81	0.05	19.82	0.16	18.61	0.30
439.51	21.91	0.05	20.90	0.05	19.93	0.05	18.75	0.05
444.56	22.12	0.39	21.11	0.39	20.14	0.39	18.87	0.16

SN 2012hn
Ebv_MW  Ebv_host  Rv_host  dist  disterr  texp
0.10     0.20     3.1     32.14    0.15   56022.0
MJD		U	Uerr	B	Berr	g	gerr	V	Verr	r	rerr	R	Rerr	i	ierr	I	Ierr	
56031.51	20.11	0.14	18.54	0.14	17.28	0.14	17.03	0.14	16.91	0.14	16.55	0.14	16.68	0.14	16.26	0.14
56031.56	20.12	0.20	18.55	0.04	17.28	0.14	17.04	0.05	16.92	0.03	16.56	0.03	16.68	0.02	16.26	0.02
56032.55	20.20	0.20	18.69	0.14	17.35	0.14	16.96	0.05	16.89	0.07	16.53	0.07	16.65	0.03	16.22	0.03
56032.58	20.20	0.20	18.69	0.27	17.35	0.14	16.96	0.07	16.89	0.20	16.53	0.08	16.64	0.05	16.22	0.05
56034.54	20.36	0.20	18.86	0.27	17.49	0.14	17.03	0.07	16.87	0.20	16.52	0.08	16.58	0.05	16.16	0.05
56035.47	20.43	0.20	18.93	0.27	17.56	0.14	17.13	0.04	16.86	0.20	16.54	0.05	16.63	0.05	16.21	0.05
56037.49	20.60	0.20	19.10	0.27	17.70	0.09	17.27	0.07	16.84	0.09	16.61	0.09	16.63	0.06	16.21	0.05
56038.48	20.68	0.20	19.19	0.27	17.76	0.07	17.33	0.07	16.88	0.17	16.64	0.09	16.69	0.06	16.21	0.05
56038.49	20.68	0.20	19.19	0.27	17.73	0.07	17.33	0.07	16.88	0.17	16.64	0.09	16.69	0.06	16.21	0.05
56038.51	20.68	0.20	19.19	0.27	17.73	0.16	17.33	0.07	16.88	0.17	16.64	0.09	16.69	0.06	16.21	0.05
56038.54	20.68	0.20	19.24	0.04	17.74	0.16	17.26	0.03	16.88	0.17	16.70	0.02	16.70	0.06	16.19	0.02
56040.43	20.83	0.20	19.37	0.24	18.01	0.16	17.45	0.08	16.95	0.17	16.82	0.10	16.81	0.06	16.36	0.05
56040.47	20.84	0.20	19.55	0.05	18.02	0.16	17.38	0.03	16.95	0.17	16.79	0.03	16.81	0.06	16.30	0.03
56041.42	20.93	0.06	19.64	0.06	18.16	0.16	17.48	0.07	16.98	0.17	16.86	0.03	16.87	0.06	16.36	0.04
56047.46	21.55	0.06	20.26	0.06	18.70	0.16	18.11	0.07	17.56	0.17	17.33	0.03	17.23	0.06	16.76	0.04
56048.37	21.57	0.08	20.28	0.08	18.79	0.11	18.08	0.05	17.65	0.07	17.41	0.04	17.29	0.03	16.79	0.04
56066.75	22.23	0.08	20.94	0.08	19.45	0.08	18.98	0.05	18.17	0.04	17.93	0.04	17.99	0.03	17.50	0.03
56067.27	22.25	0.03	20.96	0.03	19.47	0.03	19.01	0.03	18.19	0.04	17.94	0.04	18.01	0.03	17.51	0.03
56149.16	24.56	0.16	23.27	0.16	21.78	0.16	21.32	0.16	20.52	0.04	20.27	0.04	20.03	0.03	19.53	0.03
56164.02	24.98	0.16	23.69	0.16	22.20	0.16	21.74	0.16	20.84	0.02	20.60	0.02	20.40	0.02	19.90	0.02
56179.94	25.73	0.56	24.44	0.56	22.95	0.56	22.49	0.56	21.21	0.29	20.96	0.29	20.90	0.25	20.40	0.25
56216.63	26.06	0.27	24.77	0.27	23.28	0.27	22.82	0.27	22.00	0.26	21.76	0.26	21.69	0.17	21.19	0.17
56245.36	26.38	0.08	25.09	0.08	23.60	0.08	23.14	0.08	22.33	0.08	22.08	0.08	21.97	0.08	21.48	0.08
56264.33	26.56	0.20	25.27	0.20	23.78	0.20	23.33	0.20	22.51	0.20	22.27	0.20	22.52	0.14	22.02	0.14
56266.31	27.01	0.22	25.72	0.22	24.23	0.22	23.78	0.22	22.96	0.22	22.72	0.22	22.58	0.14	22.08	0.14

SN 2016hnk
Ebv_MW  Ebv_host  Rv_host  dist  disterr  texp
0.02     0.45     3.1     34.17    0.03   57675.2
MJD		B	Berr	g	gerr	V	Verr	r	rerr	i	ierr	J	Jerr	H	Herr	K	Kerr	
57689.90	18.89	0.03	18.17	0.03	17.58	0.03	17.22	0.03	17.43	0.03	16.50	0.03	16.44	0.03	16.32	0.03
57690.20	18.90	0.07	18.18	0.07	17.59	0.05	17.23	0.05	17.44	0.03	16.51	0.03	16.44	0.03	16.33	0.03
57690.79	18.92	0.09	18.20	0.09	17.60	0.05	17.24	0.03	17.38	0.04	16.45	0.04	16.38	0.04	16.27	0.04
57692.75	18.95	0.04	18.23	0.04	17.56	0.03	17.22	0.02	17.42	0.04	16.49	0.04	16.42	0.04	16.31	0.04
57693.25	18.98	0.04	18.26	0.04	17.59	0.03	17.21	0.04	17.42	0.04	16.49	0.04	16.42	0.04	16.31	0.04
57694.72	19.08	0.04	18.36	0.04	17.69	0.03	17.19	0.04	17.42	0.04	16.49	0.04	16.42	0.04	16.31	0.04
57694.82	19.09	0.04	18.37	0.04	17.70	0.03	17.18	0.04	17.45	0.05	16.52	0.05	16.45	0.05	16.34	0.05
57694.92	19.14	0.04	18.42	0.04	17.70	0.03	17.19	0.04	17.48	0.05	16.55	0.05	16.48	0.05	16.37	0.05
57695.02	19.20	0.02	18.48	0.02	17.71	0.02	17.19	0.04	17.47	0.05	16.54	0.05	16.48	0.05	16.36	0.05
57695.11	19.21	0.06	18.49	0.06	17.72	0.03	17.20	0.04	17.47	0.05	16.54	0.14	16.47	0.19	16.36	0.12
57695.21	19.22	0.06	18.50	0.01	17.72	0.03	17.20	0.04	17.46	0.04	16.54	0.14	16.47	0.19	16.36	0.19
57696.89	19.41	0.06	18.81	0.03	17.81	0.03	17.27	0.04	17.48	0.05	16.62	0.14	16.53	0.19	16.41	0.19
57697.28	19.46	0.06	18.88	0.03	17.83	0.03	17.28	0.02	17.49	0.05	16.64	0.14	16.54	0.19	16.42	0.19
57698.03	19.56	0.06	19.02	0.03	17.85	0.03	17.30	0.02	17.50	0.05	16.68	0.13	16.56	0.14	16.44	0.19
57698.66	19.64	0.06	19.14	0.03	17.86	0.03	17.31	0.02	17.51	0.05	16.71	0.13	16.60	0.14	16.48	0.19
57698.76	19.66	0.06	19.16	0.03	17.86	0.03	17.31	0.01	17.53	0.06	16.71	0.13	16.61	0.14	16.49	0.19
57698.85	19.74	0.06	19.18	0.03	17.87	0.04	17.40	0.04	17.56	0.06	16.72	0.13	16.61	0.14	16.50	0.19
57698.95	19.75	0.07	19.18	0.04	17.88	0.04	17.48	0.04	17.57	0.12	16.73	0.13	16.62	0.14	16.50	0.19
57700.04	19.82	0.07	19.21	0.04	18.01	0.04	17.53	0.12	17.71	0.12	16.78	0.13	16.69	0.14	16.58	0.19
57700.72	19.87	0.07	19.22	0.04	18.09	0.04	17.56	0.12	17.80	0.12	16.82	0.13	16.73	0.14	16.63	0.19
57701.12	19.90	0.07	19.23	0.04	18.14	0.04	17.59	0.05	17.85	0.04	16.84	0.13	16.76	0.14	16.65	0.19
57701.41	19.96	0.09	19.24	0.04	18.20	0.03	17.62	0.05	17.81	0.09	16.86	0.13	16.78	0.14	16.67	0.19
57701.61	19.98	0.14	19.25	0.08	18.21	0.07	17.63	0.05	17.82	0.09	16.87	0.13	16.79	0.14	16.69	0.19
57702.40	20.08	0.14	19.29	0.08	18.26	0.07	17.69	0.04	17.88	0.05	16.91	0.13	16.84	0.14	16.74	0.19
57702.99	20.10	0.14	19.31	0.08	18.30	0.21	17.74	0.14	17.88	0.10	16.94	0.13	16.88	0.14	16.78	0.19
57704.07	20.15	0.14	19.37	0.08	18.36	0.21	17.84	0.10	17.89	0.10	17.00	0.13	16.95	0.14	16.86	0.19
57704.79	20.19	0.14	19.40	0.08	18.41	0.21	17.87	0.12	17.90	0.10	17.04	0.11	16.99	0.14	16.91	0.12
57706.63	20.27	0.14	19.49	0.08	18.52	0.21	17.93	0.12	17.92	0.09	17.10	0.16	17.05	0.14	16.96	0.12
57706.82	20.28	0.14	19.50	0.08	18.53	0.21	17.93	0.14	17.98	0.09	17.11	0.16	17.05	0.14	16.96	0.12
57707.02	20.29	0.14	19.51	0.08	18.55	0.21	17.93	0.14	18.04	0.08	17.11	0.16	17.06	0.14	16.97	0.12
57707.51	20.31	0.05	19.54	0.08	18.58	0.06	17.96	0.14	18.07	0.08	17.13	0.16	17.07	0.14	16.98	0.12
57708.30	20.32	0.25	19.56	0.08	18.63	0.14	17.99	0.08	18.12	0.09	17.15	0.16	17.10	0.14	17.01	0.12
57709.58	20.34	0.25	19.60	0.08	18.63	0.14	18.04	0.06	18.16	0.09	17.20	0.16	17.13	0.14	17.04	0.12
57709.88	20.35	0.25	19.61	0.08	18.63	0.14	18.10	0.11	18.17	0.09	17.21	0.16	17.14	0.14	17.05	0.12
57709.97	20.35	0.25	19.62	0.08	18.63	0.14	18.10	0.11	18.17	0.09	17.21	0.16	17.14	0.14	17.05	0.12
57710.56	20.36	0.25	19.64	0.08	18.62	0.14	18.10	0.11	18.19	0.02	17.23	0.16	17.16	0.14	17.07	0.12
57710.96	20.37	0.25	19.65	0.08	18.62	0.14	18.09	0.11	18.28	0.10	17.24	0.16	17.17	0.14	17.08	0.12
57711.45	20.38	0.25	19.67	0.08	18.62	0.14	18.08	0.11	18.25	0.10	17.26	0.16	17.19	0.14	17.09	0.12
57711.55	20.38	0.08	19.67	0.04	18.62	0.05	18.08	0.02	18.24	0.07	17.26	0.16	17.19	0.14	17.10	0.12
57712.53	20.42	0.11	19.71	0.04	18.74	0.07	18.23	0.03	18.32	0.07	17.29	0.16	17.22	0.14	17.12	0.12
57712.83	20.43	0.11	19.72	0.04	18.77	0.07	18.21	0.06	18.35	0.06	17.30	0.16	17.23	0.14	17.13	0.12
57712.85	20.43	0.11	19.73	0.04	18.77	0.08	18.21	0.06	18.35	0.10	17.30	0.16	17.23	0.10	17.13	0.10
57714.11	20.44	0.09	19.78	0.04	18.87	0.08	18.30	0.04	18.39	0.10	17.35	0.16	17.26	0.15	17.16	0.17
57714.80	20.45	0.09	19.81	0.04	18.90	0.08	18.32	0.04	18.41	0.10	17.37	0.16	17.28	0.15	17.18	0.17
57716.76	20.49	0.07	19.90	0.04	19.00	0.07	18.36	0.03	18.42	0.10	17.44	0.16	17.33	0.15	17.22	0.17
57717.45	20.50	0.08	19.93	0.04	19.03	0.05	18.36	0.02	18.42	0.07	17.46	0.16	17.35	0.15	17.24	0.17
57720.31	20.49	0.08	19.98	0.04	19.18	0.06	18.42	0.03	18.43	0.09	17.56	0.16	17.43	0.15	17.30	0.17
57720.60	20.49	0.08	19.99	0.04	19.19	0.06	18.42	0.03	18.44	0.09	17.57	0.16	17.43	0.15	17.31	0.17
57721.29	20.53	0.09	19.99	0.04	19.19	0.07	18.43	0.03	18.44	0.09	17.60	0.16	17.45	0.15	17.32	0.17
57721.68	20.53	0.09	20.00	0.08	19.20	0.09	18.48	0.15	18.55	0.15	17.61	0.16	17.46	0.15	17.33	0.17
57722.43	20.54	0.09	20.01	0.08	19.21	0.09	18.49	0.15	18.57	0.15	17.64	0.14	17.48	0.15	17.35	0.17
57726.21	20.60	0.02	20.09	0.08	19.27	0.09	18.54	0.12	18.68	0.15	17.86	0.18	17.65	0.18	17.47	0.18
57726.31	20.60	0.05	20.09	0.08	19.27	0.09	18.55	0.12	18.68	0.12	17.87	0.18	17.65	0.18	17.47	0.18
57727.49	20.62	0.05	20.10	0.05	19.30	0.20	18.63	0.09	18.71	0.08	17.94	0.18	17.70	0.18	17.51	0.18
57728.96	20.64	0.05	20.11	0.12	19.34	0.20	18.65	0.11	18.72	0.14	18.03	0.18	17.77	0.18	17.56	0.18
57733.20	20.71	0.05	20.17	0.06	19.44	0.20	18.74	0.08	18.77	0.14	18.28	0.18	17.95	0.18	17.69	0.18
57736.15	20.72	0.26	20.17	0.06	19.45	0.11	18.81	0.10	18.89	0.10	18.45	0.18	18.08	0.18	17.78	0.18
57736.25	20.72	0.26	20.17	0.06	19.45	0.11	18.81	0.10	18.89	0.10	18.46	0.18	18.08	0.18	17.79	0.18
57740.38	20.74	0.07	20.17	0.05	19.47	0.11	18.86	0.06	19.07	0.10	18.71	0.18	18.26	0.18	17.92	0.18
57744.12	20.80	0.09	20.20	0.06	19.49	0.11	18.97	0.11	19.14	0.13	18.93	0.18	18.42	0.18	18.04	0.18
57744.22	20.80	0.09	20.20	0.06	19.49	0.09	18.97	0.11	19.14	0.13	18.93	0.18	18.42	0.18	18.04	0.18
57744.31	20.80	0.09	20.20	0.06	19.49	0.09	18.97	0.11	19.14	0.13	18.94	0.18	18.43	0.18	18.04	0.18
57745.30	20.84	0.09	20.22	0.06	19.50	0.08	19.02	0.11	19.18	0.13	19.00	0.18	18.47	0.18	18.07	0.18
57746.09	20.85	0.09	20.23	0.06	19.56	0.08	19.05	0.11	19.22	0.13	19.05	0.18	18.50	0.18	18.10	0.18
57746.18	20.85	0.11	20.24	0.06	19.56	0.10	19.05	0.08	19.22	0.13	19.05	0.18	18.51	0.18	18.10	0.18
57746.28	20.85	0.11	20.24	0.04	19.57	0.10	19.06	0.08	19.23	0.13	19.06	0.18	18.51	0.18	18.11	0.18
57751.89	20.92	0.11	20.32	0.05	19.68	0.10	19.23	0.04	19.36	0.17	19.39	0.18	18.76	0.18	18.28	0.18
57754.65	20.86	0.10	20.34	0.08	19.73	0.09	19.31	0.20	19.45	0.17	19.55	0.18	18.87	0.18	18.37	0.18
57756.02	20.90	0.16	20.35	0.08	19.76	0.16	19.34	0.20	19.49	0.17	19.64	0.18	18.93	0.18	18.41	0.18
57759.96	20.93	0.08	20.39	0.08	19.86	0.16	19.44	0.20	19.62	0.15	19.87	0.18	19.10	0.18	18.54	0.18
57760.06	20.93	0.08	20.39	0.08	19.86	0.16	19.45	0.20	19.62	0.15	19.88	0.18	19.11	0.18	18.54	0.18
57760.35	20.94	0.16	20.40	0.16	19.87	0.16	19.45	0.20	19.63	0.15	19.89	0.18	19.12	0.18	18.55	0.18
57761.73	20.97	0.16	20.43	0.16	19.90	0.16	19.48	0.16	19.67	0.12	19.97	0.18	19.18	0.18	18.60	0.18
57761.76	...	...	...	...	...	...	...	...	...	...	19.98	0.18	19.18	0.16	18.60	0.16

SN 2019ehk
Ebv_MW  Ebv_host  Rv_host  dist  disterr  texp
0.02     0.47     3.1     31.05    0.13   58601.8
MJD		u	uerr	B	Berr	g	gerr	V	Verr	r	rerr	i	ierr	I	Ierr	J	Jerr	H	Herr	K	Kerr	
58603.17	19.05	0.01	17.55	0.01	17.12	0.01	16.85	0.01	16.54	0.01	16.44	0.01	15.27	0.01	14.83	0.01	14.63	0.01	14.42	0.01
58603.18	19.05	0.02	17.55	0.01	17.13	0.01	16.85	0.01	16.54	0.01	16.44	0.01	15.27	0.01	14.83	0.01	14.63	0.01	14.42	0.01
58603.22	18.59	0.06	17.55	0.01	17.14	0.01	16.85	0.01	16.55	0.01	16.41	0.01	15.24	0.01	14.80	0.01	14.60	0.01	14.39	0.01
58603.23	18.61	0.06	17.55	0.01	17.14	0.02	16.85	0.01	16.55	0.01	16.42	0.05	15.25	0.05	14.81	0.05	14.60	0.05	14.40	0.05
58603.61	19.20	0.01	17.44	0.02	17.25	0.02	16.98	0.02	16.39	0.01	16.65	0.05	15.48	0.05	15.03	0.05	14.83	0.05	14.62	0.05
58603.62	19.20	0.02	17.43	0.10	17.26	0.02	16.97	0.11	16.38	0.01	16.65	0.05	15.48	0.05	15.04	0.05	14.84	0.05	14.63	0.05
58604.58	19.11	0.02	17.03	0.10	16.70	0.02	16.21	0.11	15.98	0.01	16.44	0.05	15.27	0.05	14.83	0.05	14.62	0.05	14.42	0.05
58604.60	19.09	0.02	17.02	0.10	16.69	0.02	16.20	0.11	15.97	0.01	16.44	0.05	15.27	0.05	14.82	0.05	14.62	0.05	14.41	0.05
58604.61	19.07	0.02	17.01	0.10	16.68	0.02	16.20	0.11	15.97	0.01	16.43	0.01	15.26	0.01	14.82	0.01	14.62	0.01	14.41	0.01
58604.69	18.96	0.02	16.98	0.10	16.63	0.02	16.18	0.11	15.94	0.01	16.34	0.01	15.17	0.03	14.72	0.03	14.52	0.03	14.31	0.03
58605.24	18.20	0.02	16.73	0.02	16.32	0.02	16.08	0.02	15.71	0.01	15.67	0.01	15.06	0.03	14.61	0.03	14.41	0.03	14.20	0.03
58605.25	18.21	0.06	16.73	0.11	16.32	0.02	16.08	0.13	15.71	0.01	15.65	0.01	15.05	0.03	14.61	0.03	14.41	0.03	14.20	0.03
58605.49	18.34	0.06	16.89	0.11	16.40	0.02	16.07	0.13	15.77	0.01	15.65	0.01	15.01	0.03	14.56	0.03	14.36	0.03	14.15	0.03
58606.03	18.63	0.06	17.23	0.11	16.57	0.02	16.05	0.13	15.89	0.01	15.65	0.01	15.11	0.03	14.67	0.03	14.47	0.03	14.26	0.03
58606.24	18.75	0.06	17.27	0.11	16.64	0.02	16.14	0.13	15.94	0.01	15.65	0.01	15.16	0.03	14.72	0.03	14.51	0.03	14.31	0.03
58606.58	18.93	0.06	17.34	0.11	16.80	0.02	16.27	0.13	16.05	0.03	15.76	0.01	15.23	0.02	14.78	0.02	14.58	0.02	14.37	0.03
58607.22	19.28	0.06	17.46	0.11	17.10	0.02	16.52	0.13	16.25	0.03	15.97	0.01	15.40	0.04	14.80	0.02	14.59	0.02	14.38	0.03
58607.36	19.35	0.06	17.49	0.03	17.14	0.02	16.58	0.03	16.27	0.03	15.97	0.03	15.44	0.04	14.80	0.02	14.60	0.02	14.38	0.03
58607.52	19.56	0.22	17.50	0.06	17.19	0.02	16.68	0.04	16.30	0.03	15.96	0.03	15.49	0.04	14.80	0.02	14.60	0.02	14.38	0.03
58607.53	19.57	0.22	17.74	0.17	17.19	0.02	16.71	0.14	16.30	0.03	15.96	0.03	15.49	0.04	14.80	0.02	14.60	0.02	14.38	0.03
58607.54	19.57	0.22	17.99	0.17	17.19	0.02	16.74	0.14	16.30	0.03	15.96	0.03	15.49	0.04	14.81	0.02	14.60	0.02	14.38	0.03
58607.58	19.60	0.22	17.99	0.17	17.21	0.02	16.74	0.14	16.31	0.03	15.97	0.03	15.51	0.04	14.81	0.02	14.60	0.02	14.38	0.03
58608.11	19.90	0.06	17.98	0.17	17.37	0.01	16.83	0.14	16.40	0.01	16.01	0.01	15.53	0.04	14.82	0.02	14.61	0.02	14.39	0.03
58608.12	19.90	0.10	17.98	0.01	17.37	0.01	16.83	0.01	16.40	0.01	16.01	0.01	15.53	0.04	14.82	0.02	14.61	0.02	14.39	0.03
58608.57	19.93	0.10	18.05	0.02	17.41	0.01	16.86	0.01	16.41	0.01	16.07	0.01	15.55	0.02	14.83	0.02	14.62	0.02	14.39	0.03
58609.14	19.97	0.10	18.13	0.02	17.47	0.01	16.90	0.01	16.43	0.01	16.13	0.01	15.48	0.02	14.84	0.02	14.63	0.02	14.40	0.03
58609.15	19.97	0.10	18.13	0.02	17.47	0.01	16.90	0.01	16.43	0.01	16.13	0.01	15.48	0.02	14.84	0.02	14.63	0.02	14.40	0.03
58609.18	19.97	0.10	18.13	0.02	17.45	0.03	16.90	0.01	16.43	0.01	16.13	0.01	15.47	0.02	14.84	0.02	14.63	0.02	14.40	0.03
58609.57	20.00	0.10	18.10	0.02	17.41	0.03	16.86	0.01	16.40	0.01	16.05	0.01	15.43	0.02	14.85	0.02	14.64	0.02	14.40	0.03
58610.56	20.07	0.10	18.02	0.02	17.33	0.03	16.78	0.01	16.32	0.01	15.84	0.01	15.32	0.02	14.87	0.02	14.66	0.02	14.41	0.03
58611.10	20.10	0.10	17.98	0.02	17.29	0.03	16.74	0.01	16.27	0.01	15.73	0.01	15.26	0.02	14.82	0.03	14.59	0.02	14.36	0.05
58611.11	20.10	0.10	17.98	0.02	17.29	0.01	16.74	0.01	16.27	0.01	15.72	0.01	15.26	0.02	14.82	0.03	14.59	0.02	14.36	0.05
58611.85	20.15	0.10	17.95	0.02	17.27	0.02	16.67	0.01	16.22	0.01	15.70	0.02	15.17	0.02	14.76	0.03	14.49	0.02	14.29	0.05
58612.20	20.17	0.10	17.94	0.02	17.26	0.02	16.64	0.01	16.19	0.01	15.69	0.02	15.13	0.02	14.72	0.03	14.45	0.02	14.26	0.05
58612.55	20.20	0.10	17.93	0.02	17.26	0.02	16.62	0.01	16.16	0.01	15.68	0.02	15.10	0.02	14.69	0.03	14.40	0.02	14.22	0.05
58612.65	20.20	0.10	17.93	0.02	17.26	0.02	16.61	0.01	16.15	0.01	15.68	0.02	15.09	0.02	14.68	0.03	14.39	0.02	14.22	0.05
58613.86	20.28	0.10	17.88	0.02	17.26	0.02	16.51	0.01	16.06	0.01	15.64	0.02	15.00	0.02	14.57	0.03	14.30	0.02	14.16	0.05
58614.31	20.31	0.10	17.87	0.02	17.27	0.02	16.47	0.01	16.02	0.01	15.62	0.02	14.97	0.02	14.53	0.03	14.27	0.02	14.14	0.05
58614.32	20.31	0.20	17.87	0.02	17.27	0.02	16.47	0.01	16.02	0.01	15.62	0.02	14.97	0.02	14.53	0.03	14.27	0.02	14.14	0.05
58614.33	20.32	0.20	17.87	0.02	17.27	0.01	16.47	0.01	16.02	0.01	15.62	0.02	14.97	0.02	14.53	0.03	14.27	0.02	14.14	0.05
58614.54	20.35	0.20	17.88	0.02	17.25	0.01	16.48	0.01	16.00	0.01	15.59	0.02	14.96	0.02	14.51	0.02	14.25	0.02	14.13	0.03
58615.08	20.44	0.20	17.91	0.02	17.20	0.01	16.50	0.01	15.96	0.01	15.51	0.01	14.93	0.02	14.48	0.02	14.22	0.02	14.10	0.03
58615.09	20.44	0.20	17.91	0.02	17.20	0.01	16.50	0.01	15.96	0.01	15.52	0.02	14.93	0.02	14.48	0.02	14.22	0.02	14.10	0.03
58615.10	20.44	0.20	17.91	0.01	17.20	0.01	16.50	0.01	15.96	0.01	15.52	0.02	14.92	0.02	14.48	0.02	14.22	0.02	14.10	0.03
58615.28	20.47	0.20	17.90	0.03	17.30	0.01	16.46	0.01	15.95	0.01	15.56	0.02	14.92	0.02	14.47	0.02	14.21	0.02	14.09	0.03
58615.29	20.48	0.20	17.90	0.05	17.31	0.01	16.46	0.01	15.95	0.01	15.56	0.02	14.91	0.02	14.47	0.02	14.21	0.02	14.09	0.03
58615.30	20.48	0.20	17.90	0.05	17.31	0.01	16.46	0.01	15.94	0.01	15.56	0.02	14.91	0.02	14.47	0.02	14.21	0.02	14.09	0.03
58615.64	20.53	0.20	17.94	0.05	17.26	0.01	16.46	0.01	15.92	0.01	15.51	0.02	14.90	0.02	14.44	0.02	14.19	0.02	14.07	0.03
58616.12	20.61	0.20	18.00	0.05	17.20	0.01	16.47	0.01	15.89	0.01	15.43	0.01	14.90	0.03	14.43	0.02	14.17	0.02	14.06	0.03
58616.13	20.61	0.05	18.00	0.05	17.20	0.01	16.47	0.01	15.89	0.01	15.43	0.01	14.90	0.03	14.43	0.02	14.17	0.02	14.06	0.03
58617.01	20.72	0.05	18.10	0.05	17.29	0.01	16.52	0.01	15.89	0.01	15.37	0.01	14.92	0.03	14.41	0.02	14.12	0.02	14.04	0.03
58617.53	20.78	0.05	18.16	0.05	17.38	0.15	16.58	0.02	15.93	0.01	15.40	0.02	14.93	0.03	14.39	0.02	14.10	0.02	14.02	0.02
58618.42	20.88	0.05	18.27	0.05	17.55	0.15	16.68	0.02	16.00	0.01	15.46	0.02	14.94	0.03	14.38	0.02	14.10	0.02	14.05	0.02
58619.17	20.97	0.05	18.36	0.05	17.69	0.15	16.76	0.02	16.06	0.01	15.50	0.02	14.95	0.03	14.43	0.02	14.13	0.02	14.07	0.02
58619.42	20.99	0.05	18.39	0.05	17.73	0.15	16.79	0.02	16.08	0.01	15.51	0.02	14.96	0.03	14.44	0.02	14.14	0.02	14.07	0.02
58620.11	21.07	0.05	18.47	0.05	17.86	0.15	16.86	0.02	16.14	0.01	15.55	0.02	15.00	0.03	14.48	0.02	14.16	0.02	14.09	0.02
58622.40	21.34	0.05	18.74	0.05	18.28	0.15	17.12	0.02	16.33	0.01	15.80	0.02	15.13	0.03	14.62	0.02	14.25	0.02	14.15	0.02
58622.41	21.34	0.35	18.74	0.35	18.28	0.02	17.12	0.02	16.33	0.01	15.80	0.02	15.13	0.03	14.62	0.02	14.25	0.02	14.15	0.02
58622.42	21.34	0.35	18.74	0.35	18.28	0.10	17.12	0.19	16.33	0.01	15.80	0.02	15.13	0.03	14.62	0.02	14.25	0.02	14.15	0.02
58624.39	21.54	0.35	18.94	0.35	18.40	0.10	17.11	0.19	16.49	0.01	15.94	0.02	15.25	0.02	14.74	0.02	14.33	0.02	14.20	0.02
58624.46	21.54	0.35	18.95	0.35	18.40	0.10	17.11	0.19	16.49	0.01	15.95	0.02	15.25	0.02	14.75	0.02	14.34	0.02	14.21	0.03
58626.13	22.04	0.01	19.45	0.01	18.51	0.10	17.43	0.19	16.63	0.01	16.06	0.02	15.34	0.02	14.93	0.02	14.49	0.02	14.35	0.03
58626.14	22.04	0.03	19.45	0.03	18.51	0.10	17.43	0.02	16.63	0.01	16.06	0.02	15.35	0.02	14.93	0.02	14.49	0.02	14.35	0.03
58626.15	22.04	0.03	19.45	0.03	18.51	0.10	17.43	0.25	16.63	0.01	16.06	0.01	15.35	0.02	14.93	0.02	14.49	0.02	14.35	0.03
58626.48	22.07	0.03	19.48	0.03	18.53	0.10	17.46	0.25	16.66	0.01	16.08	0.01	15.37	0.02	14.97	0.02	14.53	0.02	14.38	0.03
58627.38	22.13	0.03	19.54	0.03	18.58	0.10	17.53	0.25	16.73	0.01	16.13	0.01	15.41	0.02	15.06	0.02	14.61	0.02	14.45	0.03
58628.37	22.20	0.03	19.62	0.03	18.65	0.10	17.61	0.25	16.81	0.01	16.18	0.01	15.46	0.02	15.11	0.02	14.66	0.02	14.50	0.02
58629.01	22.25	0.03	19.67	0.03	18.69	0.10	17.66	0.25	16.86	0.01	16.22	0.01	15.47	0.05	15.13	0.05	14.67	0.05	14.52	0.05
58629.47	22.28	0.03	19.70	0.03	18.71	0.10	17.70	0.25	16.90	0.01	16.24	0.01	15.49	0.05	15.14	0.05	14.69	0.05	14.53	0.05
58630.77	22.38	0.03	19.80	0.03	18.79	0.10	17.81	0.25	17.00	0.01	16.31	0.01	15.54	0.05	15.20	0.05	14.74	0.05	14.58	0.05
58630.78	22.38	0.05	19.80	0.05	18.79	0.10	17.81	0.02	17.00	0.01	16.31	0.01	15.54	0.05	15.20	0.05	14.74	0.05	14.59	0.05
58630.79	22.38	0.05	19.80	0.05	18.80	0.10	17.81	0.02	17.00	0.01	16.31	0.01	15.54	0.05	15.20	0.05	14.74	0.05	14.59	0.05
58630.98	22.38	0.05	19.80	0.05	18.81	0.10	17.82	0.02	17.02	0.01	16.38	0.01	15.55	0.05	15.20	0.05	14.75	0.05	14.59	0.05
58630.99	22.38	0.05	19.80	0.05	18.81	0.10	17.82	0.02	17.02	0.01	16.38	0.01	15.55	0.05	15.20	0.05	14.75	0.05	14.59	0.05
58631.04	22.39	0.05	19.81	0.05	18.81	0.10	17.82	0.02	17.02	0.01	16.38	0.01	15.55	0.05	15.21	0.05	14.75	0.05	14.60	0.05
58632.04	22.41	0.05	19.83	0.05	18.83	0.10	17.89	0.02	17.06	0.01	16.41	0.01	15.59	0.05	15.25	0.05	14.79	0.05	14.64	0.05
58632.35	22.42	0.05	19.84	0.05	18.84	0.10	17.91	0.02	17.07	0.01	16.42	0.01	15.61	0.02	15.26	0.02	14.81	0.02	14.65	0.02
58633.12	22.44	0.05	19.86	0.05	18.86	0.10	17.95	0.02	17.10	0.01	16.44	0.01	15.62	0.02	15.28	0.02	14.82	0.02	14.67	0.02
58634.03	22.46	0.05	19.89	0.05	18.89	0.10	18.01	0.02	17.14	0.01	16.47	0.01	15.64	0.02	15.29	0.02	14.84	0.02	14.68	0.02
58634.34	22.47	0.05	19.90	0.05	18.90	0.10	18.03	0.02	17.15	0.01	16.48	0.01	15.65	0.02	15.30	0.02	14.85	0.02	14.69	0.02
58635.71	22.51	0.05	19.94	0.05	18.93	0.10	18.11	0.02	17.20	0.01	16.52	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58635.92	22.58	0.05	20.01	0.05	18.94	0.10	18.13	0.02	17.21	0.01	16.52	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58635.93	22.59	0.02	20.02	0.02	18.94	0.10	18.13	0.02	17.21	0.01	16.52	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58635.94	22.59	0.07	20.02	0.07	18.94	0.10	18.13	0.01	17.21	0.01	16.52	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58635.95	22.59	0.07	20.03	0.07	18.94	0.02	18.12	0.06	17.21	0.01	16.52	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58636.17	22.68	0.07	20.11	0.07	18.96	0.02	18.04	0.06	17.22	0.01	16.57	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58636.17	22.68	0.07	20.11	0.07	18.96	0.02	18.04	0.06	17.22	0.01	16.57	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58636.18	22.68	0.07	20.11	0.07	18.96	0.02	18.04	0.06	17.22	0.01	16.57	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58637.43	22.69	0.07	20.13	0.07	19.07	0.02	18.09	0.06	17.29	0.01	16.60	0.01	15.65	0.03	15.30	0.03	14.85	0.03	14.69	0.03
58638.87	22.71	0.07	20.15	0.07	19.21	0.02	18.16	0.06	17.36	0.01	16.63	0.01	15.71	0.03	15.36	0.03	14.91	0.03	14.75	0.03
58639.32	22.72	0.07	20.16	0.07	19.23	0.11	18.18	0.06	17.38	0.01	16.65	0.01	15.73	0.03	15.38	0.03	14.93	0.03	14.77	0.03
58640.00	22.73	0.07	20.17	0.07	19.27	0.11	18.21	0.06	17.41	0.01	16.67	0.01	15.73	0.03	15.39	0.03	14.93	0.03	14.78	0.03
58641.00	22.74	0.07	20.19	0.07	19.32	0.11	18.25	0.06	17.45	0.01	16.70	0.01	15.74	0.03	15.40	0.03	14.95	0.03	14.79	0.03
58641.12	22.74	0.06	20.19	0.06	19.33	0.11	18.26	0.06	17.46	0.01	16.71	0.01	15.75	0.03	15.40	0.03	14.95	0.03	14.79	0.03
58641.13	22.75	0.09	20.19	0.09	19.33	0.11	18.26	0.03	17.46	0.01	16.71	0.01	15.75	0.03	15.40	0.03	14.95	0.03	14.79	0.03
58641.14	22.75	0.09	20.19	0.09	19.33	0.11	18.26	0.03	17.46	0.01	16.71	0.01	15.75	0.03	15.40	0.03	14.95	0.03	14.79	0.03
58641.90	22.92	0.09	20.37	0.09	19.37	0.11	18.39	0.02	17.49	0.01	16.73	0.01	15.76	0.03	15.41	0.03	14.96	0.03	14.80	0.03
58641.91	22.92	0.09	20.37	0.09	19.37	0.11	18.39	0.02	17.49	0.01	16.73	0.01	15.76	0.03	15.41	0.03	14.96	0.03	14.80	0.03
58642.11	22.92	0.09	20.36	0.09	19.36	0.11	18.39	0.02	17.49	0.01	16.74	0.01	15.76	0.03	15.41	0.03	14.96	0.03	14.80	0.03
58642.99	22.90	0.09	20.35	0.09	19.33	0.11	18.41	0.02	17.51	0.01	16.74	0.01	15.77	0.03	15.42	0.03	14.97	0.03	14.81	0.03
58643.84	22.88	0.05	20.33	0.05	19.31	0.11	18.42	0.02	17.52	0.01	16.75	0.01	15.78	0.03	15.43	0.03	14.98	0.03	14.82	0.03
58643.85	22.88	0.05	20.33	0.05	19.31	0.11	18.42	0.02	17.52	0.01	16.75	0.01	15.78	0.03	15.43	0.03	14.98	0.03	14.82	0.03
58643.86	22.88	0.05	20.33	0.05	19.31	0.03	18.42	0.02	17.52	0.01	16.75	0.01	15.78	0.03	15.43	0.03	14.98	0.03	14.82	0.03
58643.87	22.88	0.05	20.33	0.05	19.31	0.03	18.42	0.02	17.52	0.01	16.75	0.01	15.78	0.03	15.43	0.03	14.98	0.03	14.82	0.03
58643.99	22.88	0.05	20.33	0.05	19.31	0.03	18.43	0.02	17.52	0.01	16.76	0.02	15.78	0.03	15.43	0.03	14.98	0.03	14.82	0.03
58645.98	22.96	0.05	20.42	0.05	19.37	0.03	18.52	0.02	17.61	0.01	16.84	0.02	15.80	0.03	15.46	0.03	15.00	0.03	14.85	0.03
58646.28	22.97	0.05	20.43	0.05	19.38	0.03	18.54	0.02	17.62	0.01	16.85	0.02	15.81	0.03	15.46	0.03	15.01	0.03	14.85	0.03
58646.97	23.00	0.05	20.46	0.05	19.41	0.03	18.57	0.02	17.65	0.01	16.88	0.02	15.83	0.02	15.49	0.02	15.03	0.02	14.88	0.02
58649.98	23.12	0.05	20.58	0.05	19.50	0.03	18.72	0.02	17.78	0.01	17.00	0.02	15.96	0.02	15.61	0.02	15.16	0.02	15.00	0.02
58652.45	23.21	0.05	20.69	0.05	19.58	0.03	18.85	0.01	17.89	0.01	17.10	0.02	16.06	0.02	15.71	0.02	15.26	0.02	15.10	0.02
58652.47	23.21	0.05	20.69	0.05	19.58	0.03	18.85	0.02	17.89	0.01	17.10	0.02	16.06	0.02	15.71	0.02	15.26	0.02	15.10	0.02
58657.25	23.40	0.05	20.89	0.05	19.73	0.03	19.00	0.02	18.10	0.01	17.20	0.03	16.16	0.03	15.81	0.03	15.36	0.03	15.20	0.03
58657.27	23.40	0.05	20.89	0.05	19.73	0.03	19.00	0.02	18.10	0.01	17.20	0.03	16.16	0.03	15.81	0.03	15.36	0.03	15.20	0.03
58657.77	23.42	0.05	20.91	0.05	19.75	0.02	18.95	0.02	18.12	0.01	17.22	0.03	16.17	0.03	15.82	0.03	15.37	0.03	15.21	0.03
58657.78	23.42	0.05	20.91	0.05	19.75	0.03	18.95	0.02	18.12	0.01	17.22	0.03	16.17	0.03	15.82	0.03	15.37	0.03	15.21	0.03
58657.79	23.42	0.05	20.91	0.05	19.75	0.03	18.95	0.04	18.12	0.01	17.22	0.03	16.17	0.03	15.83	0.03	15.37	0.03	15.21	0.03
58657.94	23.43	0.07	20.91	0.07	19.75	0.03	18.96	0.04	18.13	0.01	17.22	0.03	16.17	0.03	15.83	0.03	15.37	0.03	15.22	0.03
58661.59	23.54	0.07	21.04	0.07	19.92	0.03	19.23	0.04	18.33	0.01	17.30	0.03	16.25	0.03	15.91	0.03	15.45	0.03	15.30	0.03
58661.92	23.55	0.07	21.05	0.07	19.93	0.03	19.24	0.04	18.35	0.01	17.30	0.03	16.26	0.03	15.91	0.03	15.46	0.03	15.30	0.03
58662.91	23.59	0.07	21.08	0.07	19.98	0.03	19.28	0.04	18.41	0.01	17.34	0.03	16.30	0.03	15.95	0.03	15.50	0.03	15.34	0.03
58663.94	23.62	0.07	21.12	0.07	20.02	0.03	19.32	0.04	18.47	0.01	17.38	0.05	16.34	0.05	15.99	0.05	15.54	0.05	15.38	0.05
58665.88	23.68	0.07	21.19	0.07	20.11	0.03	19.39	0.04	18.58	0.01	17.44	0.03	16.40	0.03	16.05	0.03	15.60	0.03	15.44	0.03
58666.89	23.71	0.07	21.22	0.07	20.15	0.03	19.43	0.04	18.63	0.01	17.50	0.04	16.46	0.04	16.11	0.04	15.66	0.04	15.50	0.04
58667.14	23.72	0.07	21.23	0.07	20.16	0.03	19.44	0.04	18.65	0.01	17.51	0.04	16.47	0.04	16.12	0.04	15.67	0.04	15.51	0.04
58667.16	23.72	0.07	21.23	0.07	20.16	0.03	19.44	0.04	18.65	0.01	17.51	0.02	16.47	0.02	16.12	0.02	15.67	0.02	15.51	0.02
58667.89	23.74	0.07	21.26	0.07	20.20	0.03	19.48	0.04	18.69	0.01	17.48	0.04	16.44	0.04	16.09	0.04	15.64	0.04	15.48	0.04
58668.88	23.78	0.07	21.29	0.07	20.24	0.03	19.53	0.04	18.74	0.01	17.53	0.04	16.49	0.04	16.14	0.04	15.69	0.04	15.53	0.04
58669.68	23.80	0.07	21.32	0.07	20.28	0.03	19.57	0.04	18.79	0.01	17.49	0.04	16.45	0.04	16.10	0.04	15.65	0.04	15.49	0.04
58669.69	23.80	0.07	21.32	0.07	20.28	0.03	19.57	0.04	18.79	0.04	17.49	0.01	16.45	0.01	16.10	0.01	15.65	0.01	15.49	0.01
58669.71	23.80	0.07	21.32	0.07	20.28	0.02	19.57	0.02	18.79	0.02	17.50	0.04	16.46	0.04	16.11	0.04	15.66	0.04	15.50	0.04
58669.88	23.81	0.05	21.32	0.05	20.28	0.16	19.57	0.02	18.80	0.02	17.57	0.04	16.53	0.04	16.18	0.04	15.73	0.04	15.57	0.04
58671.85	23.85	0.05	21.37	0.05	20.32	0.16	19.63	0.02	18.86	0.02	17.59	0.06	16.54	0.06	16.20	0.06	15.74	0.06	15.59	0.06
58673.86	23.89	0.05	21.41	0.05	20.37	0.16	19.70	0.02	18.93	0.02	17.60	0.06	16.56	0.06	16.21	0.06	15.76	0.06	15.60	0.06
58674.64	23.90	0.20	21.43	0.05	20.38	0.16	19.72	0.02	18.96	0.02	17.68	0.06	16.64	0.06	16.29	0.06	15.84	0.06	15.68	0.06
58674.85	23.91	0.05	21.44	0.05	20.39	0.16	19.73	0.02	18.96	0.02	17.70	0.06	16.66	0.06	16.31	0.06	15.86	0.06	15.70	0.06
58675.85	23.93	0.05	21.46	0.05	20.41	0.16	19.76	0.02	19.00	0.02	17.69	0.08	16.65	0.08	16.30	0.08	15.85	0.08	15.69	0.08
58687.43	24.19	0.05	21.72	0.05	20.66	0.16	20.12	0.16	19.38	0.16	17.88	0.08	16.84	0.08	16.49	0.08	16.04	0.08	15.88	0.08
58687.44	24.19	0.05	21.72	0.05	20.66	0.16	20.12	0.16	19.38	0.16	17.88	0.02	16.84	0.02	16.49	0.02	16.04	0.02	15.88	0.02
58688.54	24.22	0.05	21.75	0.05	20.71	0.16	20.17	0.16	19.44	0.02	17.90	0.02	16.86	0.02	16.51	0.02	16.06	0.02	15.90	0.02
58688.55	24.22	0.05	21.75	0.05	20.71	0.05	20.17	0.16	19.44	0.02	17.90	0.01	16.86	0.01	16.51	0.01	16.06	0.01	15.90	0.01
58690.53	24.22	0.05	21.75	0.05	20.71	0.05	20.27	0.16	19.43	0.02	17.78	0.01	16.74	0.01	16.39	0.01	15.94	0.01	15.78	0.01
58690.54	24.22	0.04	21.75	0.04	20.71	0.04	20.27	0.16	19.43	0.04	17.78	0.01	16.74	0.01	16.39	0.01	15.94	0.01	15.78	0.01
58691.52	24.25	0.07	21.78	0.07	20.74	0.07	20.32	0.04	19.48	0.04	17.82	0.01	16.78	0.01	16.43	0.01	15.98	0.01	15.82	0.01
58696.50	24.43	0.07	21.95	0.07	20.91	0.07	20.49	0.07	19.75	0.04	18.03	0.01	16.99	0.01	16.64	0.01	16.19	0.01	16.03	0.01
58697.50	24.46	0.07	21.99	0.07	20.95	0.07	20.52	0.07	19.78	0.07	18.07	0.01	17.03	0.01	16.68	0.01	16.23	0.01	16.07	0.01
58697.51	24.46	0.07	21.99	0.07	20.95	0.07	20.52	0.07	19.78	0.07	18.07	0.07	17.03	0.07	16.68	0.07	16.23	0.07	16.07	0.07

SN 2021gno
Ebv_MW  Ebv_host  Rv_host  dist  disterr  texp
0.03     0.00     2       32.42    0.40   0.0    
MJD		w2	w2err	m2	m2err	w1	w1err	u	uerr	Bsw	Bswerr	g	gerr	V	Verr	r	rerr	i	ierr	z	zerr	
0.54	16.67	0.03	16.70	0.03	16.87	0.03	16.89	0.03	17.32	0.03	17.63	0.03	17.60	0.03	18.12	0.03	18.04	0.03	18.15	0.03
0.59	16.66	0.02	16.69	0.02	16.87	0.02	16.88	0.02	17.32	0.02	17.63	0.02	17.59	0.02	18.12	0.03	18.03	0.03	18.15	0.03
0.84	16.65	0.04	16.67	0.04	16.85	0.05	16.86	0.06	17.30	0.14	17.61	0.02	17.57	0.02	18.10	0.03	18.01	0.03	18.13	0.03
0.85	16.65	0.04	16.68	0.04	16.85	0.05	16.87	0.06	17.29	0.14	17.61	0.02	17.57	0.02	18.10	0.03	18.01	0.03	18.13	0.03
1.17	16.91	0.04	16.84	0.04	16.92	0.05	16.90	0.06	17.17	0.14	17.58	0.02	17.55	0.02	18.07	0.03	17.98	0.03	18.10	0.03
1.18	16.92	0.04	16.85	0.04	16.92	0.05	16.90	0.06	17.17	0.12	17.58	0.02	17.55	0.02	18.07	0.03	17.98	0.03	18.10	0.03
1.73	17.47	0.04	17.34	0.04	17.32	0.05	17.09	0.07	17.22	0.13	17.54	0.02	17.50	0.02	18.02	0.03	17.94	0.03	18.05	0.03
2.47	18.31	0.06	18.10	0.06	17.94	0.08	17.42	0.09	17.49	0.18	17.48	0.01	17.44	0.01	17.96	0.03	17.88	0.03	17.99	0.03
2.48	18.32	0.06	18.11	0.06	17.95	0.08	17.42	0.09	17.49	0.18	17.49	0.03	17.45	0.03	17.96	0.03	17.87	0.01	17.99	0.01
2.59	18.45	0.06	18.22	0.06	18.05	0.08	17.47	0.09	17.53	0.18	17.54	0.03	17.50	0.14	17.95	0.03	17.87	0.13	17.98	0.13
2.60	18.46	0.06	18.23	0.06	18.05	0.08	17.48	0.09	17.53	0.18	17.54	0.03	17.50	0.17	17.95	0.03	17.86	0.13	17.98	0.13
2.71	18.58	0.06	18.35	0.06	18.15	0.08	17.53	0.09	17.57	0.18	17.59	0.03	17.51	0.17	17.94	0.03	17.86	0.13	17.97	0.13
2.72	18.59	0.06	18.36	0.06	18.16	0.08	17.53	0.09	17.58	0.18	17.60	0.03	17.50	0.23	17.94	0.03	17.85	0.12	17.97	0.12
2.77	18.65	0.06	18.41	0.06	18.20	0.08	17.55	0.09	17.60	0.18	17.62	0.03	17.47	0.23	17.94	0.03	17.85	0.24	17.97	0.24
2.78	18.66	0.06	18.42	0.06	18.21	0.08	17.56	0.09	17.60	0.18	17.62	0.03	17.47	0.03	17.94	0.03	17.85	0.24	17.97	0.24
2.79	18.67	0.06	18.43	0.06	18.22	0.08	17.56	0.09	17.60	0.18	17.63	0.03	17.48	0.03	17.94	0.03	17.86	0.24	17.97	0.24
2.80	18.69	0.06	18.44	0.06	18.23	0.20	17.56	0.09	17.61	0.18	17.63	0.03	17.48	0.03	17.94	0.03	17.86	0.24	17.97	0.24
3.63	19.57	0.11	19.76	0.17	19.22	0.20	18.21	0.18	17.98	0.28	18.02	0.03	17.87	0.03	17.87	0.03	17.97	0.24	18.09	0.24
3.64	19.58	0.11	19.77	0.17	19.23	0.20	18.22	0.18	17.98	0.28	18.02	0.03	17.87	0.03	17.86	0.03	17.97	0.24	18.09	0.24
3.87	19.82	0.11	20.13	0.17	19.51	0.20	18.40	0.18	18.08	0.28	18.06	0.03	17.91	0.03	17.86	0.06	18.00	0.24	18.12	0.24
3.88	19.84	0.11	20.15	0.17	19.51	0.31	18.40	0.18	18.09	0.28	18.07	0.03	17.92	0.03	17.86	0.06	18.01	0.24	18.12	0.24
4.39	20.05	0.20	20.38	0.30	19.55	0.31	18.50	0.23	18.13	0.33	18.16	0.02	18.01	0.02	17.84	0.06	18.07	0.01	18.19	0.05
4.44	20.07	0.20	20.40	0.30	19.55	0.31	18.51	0.23	18.14	0.33	18.15	0.01	18.00	0.01	17.84	0.06	18.07	0.01	18.18	0.05
5.55	20.55	0.20	20.91	0.30	19.65	0.31	18.71	0.23	18.25	0.33	18.15	0.06	18.00	0.06	17.80	0.06	17.94	0.01	18.06	0.05
5.56	20.55	0.22	20.92	0.30	19.65	0.31	18.71	0.23	18.24	0.33	18.15	0.06	18.00	0.06	17.80	0.06	17.93	0.01	18.06	0.05
5.57	20.55	0.22	...	...	19.65	0.31	18.71	0.23	18.24	0.33	18.15	0.06	18.00	0.06	17.80	0.06	17.93	0.01	18.06	0.05
5.66	20.55	0.22	...	...	19.66	0.31	18.70	0.23	18.23	0.33	18.15	0.06	18.00	0.06	17.79	0.06	17.92	0.01	18.05	0.05
9.50	20.68	0.22	...	...	19.98	0.31	18.24	0.23	17.56	0.33	17.54	0.06	17.39	0.06	17.25	0.03	17.46	0.01	17.62	0.05
9.59	20.68	0.22	...	...	19.99	0.31	18.23	0.23	17.54	0.33	17.53	0.04	17.38	0.04	17.25	0.03	17.45	0.01	17.61	0.05
9.90	20.69	0.22	...	...	20.02	0.31	18.19	0.16	17.49	0.17	17.52	0.04	17.37	0.04	17.22	0.03	17.42	0.01	17.58	0.05
9.91	20.70	0.22	...	...	20.02	0.35	18.20	0.18	17.49	0.22	17.52	0.04	17.37	0.04	17.22	0.03	17.41	0.01	17.57	0.05
10.38	20.74	0.23	...	...	20.15	0.35	18.35	0.18	17.78	0.22	17.50	0.04	17.35	0.04	17.18	0.03	17.36	0.01	17.52	0.05
10.39	20.74	0.25	...	...	...	...	18.36	0.25	17.78	0.23	17.50	0.04	17.35	0.04	17.18	0.03	17.36	0.01	17.52	0.05
11.41	20.76	0.25	...	...	...	...	18.44	0.25	17.79	0.23	17.46	0.04	17.31	0.04	17.09	0.03	17.23	0.01	17.41	0.05
11.49	20.76	0.25	...	...	...	...	18.44	0.25	17.79	0.23	17.46	0.03	17.31	0.03	17.09	0.03	17.23	0.11	17.40	0.05
11.53	20.76	0.25	...	...	...	...	18.44	0.25	17.79	0.23	17.46	0.03	17.31	0.03	17.08	0.02	17.23	0.11	17.39	0.05
13.70	20.81	0.25	...	...	...	...	18.61	0.25	17.82	0.23	17.45	0.03	17.29	0.03	17.00	0.02	17.08	0.11	17.15	0.05
14.37	20.83	0.25	...	...	...	...	18.67	0.25	17.83	0.23	17.44	0.03	17.29	0.03	16.98	0.02	17.10	0.01	17.08	0.02
14.46	20.83	0.25	...	...	...	...	18.67	0.25	17.83	0.23	17.44	0.03	17.29	0.03	16.97	0.01	17.10	0.12	17.08	0.12
14.52	20.83	0.25	...	...	...	...	18.68	0.25	17.83	0.23	17.44	0.01	17.29	0.01	16.98	0.01	17.10	0.12	17.08	0.12
15.91	20.86	0.25	...	...	...	...	18.78	0.25	17.85	0.23	17.62	0.02	17.46	0.02	17.00	0.01	17.10	0.12	17.05	0.12
15.92	20.87	0.25	...	...	...	...	18.79	0.02	17.85	0.02	17.62	0.02	17.47	0.02	17.00	0.01	17.10	0.12	17.05	0.12
16.46	20.87	0.29	...	...	...	...	18.85	0.02	17.92	0.02	17.68	0.02	17.53	0.02	17.00	0.01	17.10	0.12	17.04	0.12
16.47	20.87	0.29	...	...	...	...	18.85	0.02	17.92	0.02	17.69	0.02	17.53	0.02	17.00	0.01	17.11	0.12	17.04	0.12
16.51	20.87	0.29	...	...	...	...	18.86	0.02	17.92	0.02	17.69	0.02	17.54	0.02	17.01	0.01	17.11	0.12	17.04	0.12
17.36	20.87	0.29	...	...	...	...	18.94	0.01	18.00	0.01	17.77	0.01	17.62	0.01	17.07	0.01	17.15	0.01	17.07	0.01
18.42	20.87	0.29	...	...	...	...	19.16	0.02	18.22	0.02	17.99	0.02	17.84	0.02	17.14	0.01	17.24	0.10	17.14	0.10
18.50	20.87	0.29	...	...	...	...	19.17	0.02	18.23	0.02	18.00	0.02	17.85	0.02	17.14	0.01	17.25	0.10	17.14	0.10
19.50	20.87	0.29	...	...	...	...	19.34	0.02	18.40	0.02	18.17	0.02	18.02	0.02	17.23	0.02	17.32	0.10	17.21	0.10
20.32	20.87	0.29	...	...	...	...	19.47	0.01	18.53	0.01	18.30	0.01	18.15	0.01	17.30	0.02	17.32	0.01	17.19	0.01
20.44	20.87	0.29	...	...	...	...	19.54	0.03	18.60	0.03	18.37	0.03	18.22	0.03	17.31	0.02	17.34	0.12	17.21	0.12
20.48	20.87	0.29	...	...	...	...	19.54	0.10	18.60	0.10	18.37	0.10	18.22	0.10	17.31	0.02	17.35	0.12	17.21	0.12
22.41	20.88	0.29	...	...	...	...	19.70	0.10	18.76	0.10	18.53	0.10	18.38	0.10	17.45	0.22	17.63	0.12	17.46	0.12
22.44	20.88	0.29	...	...	...	...	19.70	0.10	18.76	0.10	18.53	0.10	18.38	0.10	17.46	0.22	17.63	0.12	17.46	0.12
22.58	20.88	0.29	...	...	...	...	19.73	0.10	18.79	0.10	18.56	0.10	18.41	0.10	17.48	0.22	17.65	0.12	17.48	0.12
23.29	20.88	0.29	...	...	...	...	19.87	0.02	18.93	0.02	18.70	0.02	18.55	0.02	17.59	0.22	17.68	0.14	17.50	0.14
24.36	20.88	0.29	...	...	...	...	19.98	0.04	19.05	0.04	18.81	0.04	18.66	0.04	17.75	0.02	17.72	0.14	17.52	0.14
25.39	20.88	0.29	...	...	...	...	20.09	0.04	19.15	0.04	18.92	0.04	18.77	0.04	17.82	0.02	17.76	0.14	17.54	0.14
26.29	20.88	0.29	...	...	...	...	20.19	0.04	19.25	0.04	19.02	0.04	18.87	0.04	17.87	0.02	17.81	0.14	17.57	0.14
26.30	20.88	0.29	...	...	...	...	20.19	0.05	19.25	0.05	19.02	0.05	18.87	0.05	17.87	0.02	17.81	0.01	17.57	0.01
28.38	20.89	0.29	...	...	...	...	20.49	0.05	19.55	0.05	19.32	0.05	19.17	0.05	18.00	0.02	17.94	0.17	17.66	0.17
28.42	20.89	0.29	...	...	...	...	20.49	0.08	19.55	0.08	19.32	0.08	19.17	0.08	18.00	0.02	17.94	0.17	17.66	0.17
28.50	20.89	0.29	...	...	...	...	20.49	0.08	19.55	0.08	19.32	0.08	19.17	0.08	18.01	0.03	17.94	0.17	17.66	0.17
30.39	20.89	0.29	...	...	...	...	20.53	0.08	19.59	0.08	19.36	0.08	19.21	0.08	18.15	0.03	18.00	0.25	17.69	0.25
30.43	20.89	0.29	...	...	...	...	20.53	0.11	19.59	0.11	19.36	0.11	19.21	0.11	18.15	0.03	18.00	0.25	17.69	0.25
31.54	20.89	0.29	...	...	...	...	20.54	0.11	19.60	0.11	19.37	0.11	19.22	0.11	18.21	0.03	18.03	0.25	17.70	0.25
32.36	20.89	0.29	...	...	...	...	20.54	0.11	19.60	0.11	19.37	0.11	19.22	0.11	18.24	0.03	18.07	0.25	17.72	0.25
32.42	20.89	0.29	...	...	...	...	20.54	0.11	19.60	0.11	19.37	0.11	19.22	0.11	18.25	0.05	18.07	0.25	17.72	0.25
32.74	20.90	0.29	...	...	...	...	20.55	0.12	19.62	0.12	19.38	0.12	19.23	0.12	18.26	0.05	18.09	0.25	17.73	0.25
38.17	...	...	...	...	...	...	20.79	0.12	19.85	0.12	19.62	0.12	19.47	0.12	18.48	0.05	18.31	0.01	17.86	0.02
40.14	...	...	...	...	...	...	20.88	0.12	19.94	0.12	19.71	0.12	19.56	0.12	18.56	0.05	18.37	0.01	17.91	0.02
42.25	...	...	...	...	...	...	20.97	0.12	20.03	0.12	19.80	0.12	19.65	0.12	18.64	0.05	18.43	0.01	17.97	0.01
42.29	...	...	...	...	...	...	20.97	0.12	20.03	0.12	19.80	0.12	19.65	0.12	18.65	0.05	18.43	0.01	17.97	0.01
44.11	...	...	...	...	...	...	21.08	0.12	20.14	0.12	19.91	0.12	19.76	0.12	18.76	0.05	18.48	0.01	18.02	0.01
45.25	...	...	...	...	...	...	21.15	0.12	20.22	0.12	19.99	0.12	19.83	0.12	18.82	0.04	18.51	0.01	18.04	0.01
45.33	...	...	...	...	...	...	21.16	0.11	20.22	0.11	19.99	0.11	19.84	0.11	18.83	0.05	18.51	0.01	18.05	0.01
47.08	...	...	...	...	...	...	21.08	0.02	20.14	0.02	19.91	0.02	19.76	0.02	18.99	0.05	18.55	0.01	18.08	0.01
47.22	...	...	...	...	...	...	21.04	0.08	20.10	0.08	19.87	0.08	19.72	0.08	19.00	0.05	18.55	0.01	18.09	0.01
47.24	...	...	...	...	...	...	21.04	0.09	20.10	0.09	19.87	0.09	19.72	0.09	19.00	0.05	18.55	0.01	18.09	0.01
49.23	...	...	...	...	...	...	21.24	0.09	20.30	0.09	20.07	0.09	19.92	0.09	19.07	0.05	18.60	0.01	18.13	0.01
49.28	...	...	...	...	...	...	21.23	0.09	20.30	0.09	20.06	0.09	19.91	0.09	19.07	0.05	18.60	0.01	18.13	0.01
50.09	...	...	...	...	...	...	21.14	0.02	20.20	0.02	19.97	0.02	19.82	0.02	19.09	0.05	18.61	0.01	18.15	0.01
51.22	...	...	...	...	...	...	21.37	0.11	20.44	0.11	20.20	0.11	20.05	0.11	19.10	0.04	18.64	0.01	18.18	0.01
51.25	...	...	...	...	...	...	21.38	0.11	20.44	0.11	20.21	0.11	20.06	0.11	19.11	0.07	18.64	0.01	18.18	0.01
53.04	...	...	...	...	...	...	21.28	0.02	20.34	0.02	20.11	0.02	19.96	0.02	19.25	0.07	18.69	0.01	18.22	0.01
53.28	...	...	...	...	...	...	21.28	0.02	20.35	0.02	20.12	0.02	19.96	0.02	19.26	0.07	18.70	0.01	18.23	0.01
55.15	...	...	...	...	...	...	21.32	0.02	20.38	0.02	20.15	0.02	20.00	0.02	19.25	0.05	18.74	0.01	18.28	0.01
56.02	...	...	...	...	...	...	21.34	0.02	20.40	0.02	20.17	0.02	20.02	0.02	19.29	0.09	18.76	0.01	18.30	0.01
57.16	...	...	...	...	...	...	21.52	0.16	20.58	0.16	20.35	0.16	20.20	0.16	19.33	0.09	18.79	0.01	18.32	0.01
59.00	...	...	...	...	...	...	21.54	0.02	20.60	0.02	20.37	0.02	20.22	0.02	19.40	0.09	18.82	0.01	18.36	0.01
60.12	...	...	...	...	...	...	21.68	0.31	20.74	0.31	20.51	0.31	20.35	0.31	19.44	0.09	18.85	0.01	18.38	0.01
60.16	...	...	...	...	...	...	21.68	0.31	20.74	0.31	20.51	0.31	20.36	0.31	19.45	0.23	18.85	0.01	18.38	0.01
64.97	...	...	...	...	...	...	21.86	0.31	20.92	0.31	20.69	0.31	20.54	0.31	19.74	0.23	18.94	0.01	18.48	0.01
66.08	...	...	...	...	...	...	21.90	0.31	20.96	0.31	20.73	0.31	20.58	0.31	19.80	0.23	18.98	0.01	18.51	0.01
67.91	...	...	...	...	...	...	21.97	0.31	21.03	0.31	20.80	0.31	20.65	0.31	19.80	0.23	19.03	0.01	18.57	0.01
69.06	...	...	...	...	...	...	22.01	0.19	21.07	0.19	20.84	0.19	20.69	0.19	19.79	0.23	19.07	0.01	18.60	0.01
69.10	...	...	...	...	...	...	22.01	0.30	21.08	0.30	20.84	0.30	20.69	0.30	19.79	0.13	19.07	0.01	18.60	0.01
70.91	...	...	...	...	...	...	22.18	0.30	21.24	0.30	21.01	0.30	20.86	0.30	19.87	0.13	19.11	0.01	18.65	0.01
72.05	...	...	...	...	...	...	22.28	0.30	21.34	0.30	21.11	0.30	20.96	0.30	19.92	0.13	19.12	0.03	18.65	0.03
73.91	...	...	...	...	...	...	21.96	0.02	21.02	0.02	20.79	0.02	20.64	0.02	20.01	0.13	19.12	0.03	18.65	0.03
74.06	...	...	...	...	...	...	21.94	0.23	21.00	0.23	20.77	0.23	20.62	0.23	20.01	0.11	19.12	0.03	18.65	0.03
74.09	...	...	...	...	...	...	21.94	0.23	21.00	0.23	20.77	0.23	20.62	0.23	20.02	0.14	19.12	0.03	18.65	0.03
76.04	...	...	...	...	...	...	21.97	0.23	21.03	0.23	20.80	0.23	20.65	0.23	20.26	0.14	19.12	0.03	18.66	0.03
76.06	...	...	...	...	...	...	21.97	0.20	21.03	0.20	20.80	0.20	20.65	0.20	20.26	0.14	19.12	0.03	18.66	0.03
76.87	...	...	...	...	...	...	22.20	0.20	21.26	0.20	21.03	0.20	20.88	0.20	20.23	0.14	19.12	0.03	18.66	0.03
76.88	...	...	...	...	...	...	22.20	0.02	21.26	0.02	21.03	0.02	20.88	0.02	20.23	0.14	19.13	0.03	18.66	0.03
78.01	...	...	...	...	...	...	22.34	0.29	21.40	0.29	21.17	0.29	21.02	0.29	20.19	0.14	19.17	0.03	18.70	0.03
78.05	...	...	...	...	...	...	22.34	0.29	21.40	0.29	21.17	0.29	21.02	0.29	20.18	0.13	19.17	0.03	18.70	0.03
79.85	...	...	...	...	...	...	22.22	0.02	21.28	0.02	21.05	0.02	20.90	0.02	20.20	0.18	19.23	0.03	18.76	0.03
79.99	...	...	...	...	...	...	22.13	0.22	21.19	0.22	20.96	0.22	20.81	0.22	20.20	0.18	19.23	0.03	18.77	0.03
82.84	...	...	...	...	...	...	22.27	0.02	21.33	0.02	21.10	0.02	20.95	0.02	20.23	0.18	19.33	0.01	18.87	0.01
83.01	...	...	...	...	...	...	22.02	0.31	21.08	0.31	20.85	0.31	20.70	0.31	20.23	0.18	19.34	0.36	18.87	0.36
83.05	...	...	...	...	...	...	22.02	0.31	21.09	0.31	20.85	0.31	20.70	0.31	20.23	0.18	19.34	0.36	18.87	0.36
84.97	...	...	...	...	...	...	22.24	0.31	21.30	0.31	21.07	0.31	20.92	0.31	20.51	0.21	19.37	0.36	18.91	0.36
85.03	...	...	...	...	...	...	22.24	0.31	21.30	0.31	21.07	0.31	20.92	0.31	20.51	0.21	19.37	0.36	18.91	0.36
86.97	...	...	...	...	...	...	22.28	0.31	21.34	0.31	21.11	0.31	20.96	0.31	20.42	0.35	19.41	0.36	18.94	0.36
276.93	...	...	...	...	...	...	25.94	0.31	25.00	0.31	24.77	0.31	24.62	0.31	24.08	0.31	22.85	0.36	22.39	0.36
284.88	...	...	...	...	...	...	26.09	0.02	25.15	0.02	24.92	0.02	24.77	0.02	24.24	0.02	22.76	0.36	22.29	0.36
287.86	...	...	...	...	...	...	24.52	0.02	23.58	0.02	23.35	0.02	23.20	0.02	22.67	0.02	22.72	0.20	22.26	0.20
293.83	...	...	...	...	...	...	25.92	0.02	24.98	0.02	24.75	0.02	24.60	0.02	24.07	0.02	22.74	0.34	22.28	0.34
297.80	...	...	...	...	...	...	26.85	0.02	25.91	0.02	25.68	0.02	25.53	0.02	25.00	0.02	23.67	0.02	23.21	0.02
300.79	...	...	...	...	...	...	25.32	0.02	24.38	0.02	24.15	0.02	24.00	0.02	23.47	0.02	22.14	0.02	21.68	0.02


